Plotting correlated data

A very common task in data visualization is to plot many data points with some measured y-value as a function of fixed x-values. Uncertainties on the y-values are typically presented as vertical error bars that represent either a Frequentist confidence interval or Bayesian credible interval for each data point. Most of the time, these error bars represent a 68\% confidence/credibility level, which leads to the intuition that a model fits the data reasonably well if its prediction lies within the error bars of roughly two thirds of the data points. Unfortunately, this and other intuitions no longer work when the uncertainties of the data points are correlated. If the error bars only show the square root of diagonal elements of some covariance matrix with non-negligible off-diagonal elements, we simply do not have enough information in the plot to judge whether a drawn model line agrees well with the data or not. In this paper we will demonstrate this problem and discuss ways to add more information to the plots to make it easier to judge the agreement between the data and some model prediction in the plot, as well as glean some insight where the model might be deficient. This is done by explicitly showing the contribution of the first principal component of the uncertainties, and by displaying the conditional uncertainties of all data points.

==> anc/covplot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8d0580ce-7a83-40fc-aa97-5174f955c5ad",
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools\n",
    "\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "from matplotlib import collections, colormaps, legend_handler, patches\n",
    "from matplotlib import pyplot as plt\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "from scipy import linalg, optimize, stats\n",
    "\n",
    "from nustattools import plotting as nuplt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d0c7c871-fbf5-4be6-8e65-3b8ee0679d54",
   "metadata": {},
   "outputs": [],
   "source": [
    "rng = np.random.default_rng()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "acd49b39-2f42-4972-91b2-032351fead6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Create the correlated covariance matrix\n",
    "N = 3\n",
    "cov = np.eye(N) * 0.2**2\n",
    "\n",
    "u = np.array([2, -1, -2])\n",
    "u = u[:, np.newaxis]\n",
    "cov += u @ u.T\n",
    "\n",
    "u = np.array([1, 1, 1]) * 0.5\n",
    "u = u[:, np.newaxis]\n",
    "cov += u @ u.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "15bfa1fe-5760-40fc-8a26-dd1c85556a62",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([9.07019253, 0.75980747, 0.04      ]),\n",
       " array([2.71923588, 0.26462824, 0.01613588]))"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "err = np.sqrt(np.diag(cov))\n",
    "cor = cov / err[:, np.newaxis] / err[np.newaxis, :]\n",
    "covinv = np.linalg.inv(cov)\n",
    "np.linalg.svd(cov, compute_uv=False), np.linalg.svd(cor, compute_uv=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "8896a3c1-1b4f-4270-8d18-aa04986f96df",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVIAAADFCAYAAAAGwXqgAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjgsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvwVt1zgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAMeFJREFUeJztnQl0FOeV7/+SWmq19qWlVrc2hBBIILEIse8mBmMbcJjEeSbenhO/+MTJi+Mz5ySOM5k448STk4wni5cZv5njLNiOY4fVNh4wYHYMEosEaAe0dUutXa2lW+rlnfspwkLW0ktVdVXr+51TB7Worvq6VfWve+93v3uDXC6XCxwOh8PxmmDv38rhcDgcLqQcDocjANwi5XA4HB/hQsrhcDg+woWUw+FwfIQLKYfD4fgIF1IOh8PxES6kHA6H4yNcSDkcDsdHuJByOByOjwS8kL722mvIyspCeHg4Fi9ejJMnT0IpnDhxAlu3boXBYEBQUBD27t0LpfDSSy9hyZIliI6ORnJyMh544AFUVlb6e1gcjigEtJC+++67eOaZZ/D888/j0qVLWLNmDbZs2YL6+noogb6+PixYsACvvPIKlMbx48fx9NNP49y5czh8+DDsdjs2bdrEPhOHE2gEBXLRkmXLlqGwsBCvv/767d/l5eUx64gsJiVBFumePXvY2JVIa2srs0xJYNeuXevv4XA4ghKwFung4CBKSkqYFTQaen3mzBm/jWu60t3dzf5NSEjw91A4HMEJWCFta2uDw+GATqe74/f0urm52W/jmo6Q0/Pss89i9erVyM/P9/dwOBzBUSHAIZd47E099ncccfnOd76D0tJSnDp1in/VnIAkYIVUq9UiJCTkC9an2Wz+gpXKEY/vfve72L9/P8tASEtL4181JyAJWNc+LCyMpTvRjPFo6PXKlSv9Nq7pAln+ZInu3r0bR48eZSloHE6gErAWKUFxuUceeQRFRUVYsWIF3njjDZb69NRTT0EJ9Pb2oqam5vbrmzdv4vLly2zCJiMjA3KGUp/efvtt7Nu3j+WSjngGsbGx0Gg0/h4ehyMsrgDn1VdfdWVmZrrCwsJchYWFruPHj7uUwrFjxyg17QvbY4895pI7442btjfffNPfQ+NwBCeg80g5HA5HCgI2RsrhcDhSwYWUw+FwfIQLKYfD4fgIF1IOh8PxES6kHA6H4yNcSDkcDsdHAl5IbTYbfvrTn7J/lYrSP4PSx8/hTEXA55H29PSw1TRUxi0mJgZKROmfQenj53Aw3S1SDofDERsupBwOh6O0oiVOpxNGo5EVspCiLii5laP/VSJK/wz+GD9FrCwWC2scGBwsL3uBCudQ4fFAR6vVyr64jmJjpI2NjUhPT5fylJxpTENDg6zqoJKI5ubmYmBgAIGORqNBRUXFtBBTyS1SskSJ7/3fb0OtVkt9es40gTIEfvu7125fb3KBLFES0Qe2b4VWm4hApa2tHXv3HWCflwupCIy48ySiXEg5YiPXtjIkonp9ir+HwREIeQWPOBwOR4EEbIX8kGAnoiNtUKmcCAl2weEIwpAjBJa+MDid/PnBCXwiwgcRrraze4DKatsdwRiwhWLAGurvoQUcASOkyQm9SE/pgT7ZAkOyBbrEPqhCvjiPNmQPRnNbJEzmaBhbo1FvikV7V4RfxszhCEVYqB0zUrtgSOodvgeSLIiJGhx33y6L+u/XfxSM5mjUGeMwZA/hf4zpKqSqEAfyc8xYUmBEms7i1ntCVU6kp1jYNkKdMRbnywwor02Cg1urPkFJIO2WQZg6rDB3WTE45ITd4QJlIKmCgxEbFQp9QjhS4sOhDuU3rxAGxJJ8IxbktkAd5nDrPXHRNrblZQ+nYA1YVbhUkYLiqwZuVEwnIdWoh7BmcT0WzTUhItzu8/EyDd1s6+2vQck1PU5fzIBtSJFfjV+wDTlQdqsb1+t6mIAO2p1uvS8xJgwzdJFYPCseuvhw0ccZSORktmN1YT1mpHb7fCxNuB0rFzayraY+HqdKMnCzKV6QcU4XFKcWc7LasHV9JaIjhwQ/dlTEENYtqWdP9/1H56C2IUHwcwQSZHGWVHei9Ga32+I5mvaeQbbRMdKTNFick4C89GioQngMezIjYsvaaiyYY4YYzMroZFvxNT0OncrmBkWgCanYF9BoyO15dHspv5gmsUA/udSCizVdgn3nDa0DaGhtwomoMGxdbkBGMo9bS2lEjKVongmzMjq4QRFIQqpL7MXD20oREzl+8FzMiyk7vQN/3r+Ax47+zg1TLz74zITufnFu5o7eQfzxk1tYNicBGxYkI1TFrdMguLBlbQ2WzW+ClIwYFCeKM3DkXBZl5Up6fiUh+6s0PaUb/3vHJclFdIT4GBue2HEJKVr3JrMCFafThY+Lm/HWsXrRRHQ0n1V24I2PbrDwwXQmONiJHXeXSy6io1lbVI/711cxQecoUEgNyT3MEtWo3ZuNFAuKnT72wBUkJfRhOuJwuLD7TBMuVHVIel6yTv/0SR2M7YG/Ln08SLge2FiB+RKEs6ZiSb4J966rprwMfw9FlshWSBNi+/Hw1lKEu5nSITaUHfDo9iuIibRKkkLU2TuI6/U9OHO9DSevtuL09TZcudHFLDSyDqWCzrX7TCPK6/1TeWpg0IFdR+tg6ph+Yrp5da0kcwLusrTAiA1Lb/l7GLJEljHSoKDhJ3GkxvfUJiGh8MK2u6qw60CBKPGi5k6aBe9Aeb2FCchEhIYEIdsQhaKceJY+JOZ68o8umFDR4N+whm3IibeP1eOJzVmIjwrDdCA7owMrFjZCbqxdUoea+gQ0NMf6eyiyQpYW6fL5jcg0yLP2Zk5mBxblNQt6TLIyaYLl/x28wWbCJxNRYsjhYuK262g9Xv+wFrWmXohBRUMPLtUKNzPvC/02B/afMzJrPdBRh9mxfUMl5EhwEJiRQ4thODIWUnLpN664CTlzz+oaxERZBXGbT11rxX99fBP15n6vjkF5mGStffCZkaUlCUW/zc6sUTlB39GFqk4EOptX1SI2Wr6NArXxA9i4XN73KKa7kG7bUMWWccqZcLUD962lwLv3DNmd+OuJBhy70gqHADFPshzfPHQLlgFhZtRphr7PKj+r4+jlFnRY/JPBIQUzUjuxeJ68HmDjsXxhI/RJ0zuTRbZCSn+YrDR5uJJTkTuznVnP3s6Cv3+yEdVGYV3y1m4b/nykDn1W32LLdS19uFYnz9AKhTUOXxQ2tCIn5BgXncjFX7FAGWOddkK6JN9/uXLeQMUivIFWBdWIFNckV/9vpxp9iiVKnebkKVVNvejqDTyrNC56ALNntEMpzMsxs1J9HBkJabh6CAWz5ZPq4Q4L85oRqvLM/a0z9+G8yEJVZ+5HsZexREv/ECoa5e+yXawJvFgpufRk6SkFKlNZODdwvQNFCunC3GaEhco7Njpebik9ld3F7nDiwDnvrFhPOXK5Bd19Q14JlBImxikmTN9nIBUiL5wr/9joWIrym/iKJzkJKRVIUCI5HoybUpY6e8VfXjkSS/TGRadyeEqA0qFqTYGz0ozmB2gFndKgJdSJ8d7NFQQSMhFSFwzJ4sQMxcaTmcviamkfFpdveGa1UcqTVEIvBIG0dFSp1z9h4LP38hDS2CgbIjXKuYFHkxhnRXjY1GOnlB0qFSclAzYHm5hxFyrKrCQCadmoklOJDCI+BGpqalhL7bi4uEn3u3XrFr7xjW8gKysLGo0G2dnZ+Od//mcMDt45GXbkyBGsXLmSHVOv1+MHP/gB7Ha7f4T0tddeYwMODw/H4sWLcfLkSZ8GQT1mlIw+aeoLqclP1pMnVpvyhNQaMCudqM+YUtGL9BAYGhrCQw89hDVr1ky5b0VFBZxOJ/7zP/8T165dw7//+7/jP/7jP/CjH/3o9j6lpaW49957cc899+DSpUv4y1/+gv379+OHP/yh9EL67rvv4plnnsHzzz/PBkMfcsuWLaivr/d6ECmJyo516bRTC2mzn6wnT6w2WuuvJChOahmQVz0Gb2tLKLmymM6N698bfvzjHyM3NxcPPvjglPuSOL755pvYtGkTZs6ciW3btuEf//EfsXv37tv7kHDOnz8fP/nJTzBr1iysW7cOL730El599VVYLBZphfTll19mJvQ3v/lN5OXl4Te/+Q3S09Px+uuvez2IsDBl3wzqUIdbyfL+wJPzWqdY4y9HlDjmsVAKnZK7q6jZ9S+sZ3D06FG89957TOS8pbu7GwkJn7cLstlszIseDYUBrFYrSkpKpKv+RPEGOuFYU5ieAmfOnBn3PTR42kbo6fniihlViLLTWFjf8CkYsvvHBfWkl5IS04moQ6nSUfr1HxxM6VsuOJyfJ8GOxB3Ly8unfD9ZnRERn7eWaW9vx+OPP45du3YhJibGqzHV1tbi97//Pf7t3/7t9u82b97MDL933nmHWbnNzc148cUX2f+ZTCbphLStrQ0OhwM6ne6O39NrGtR4kOn8wgsvTHpcl0tBWchejl/ESneTEuzBicUsxycWChxywF3/xNhQdVfXcBrdww8/jKkg46ywsPD26yeffBI7d+7E2rVr4Q1Go5G5+l/96leZ5zza4PvVr36Fp556Co888gjUajX+6Z/+CadOnUJISIj09UjH3nAU8J/oJnzuuefw7LPP3mGRUihgNHaHgv0a9vSdevzqMP/0cFeHuv/dqpS0rObvBELHUaVf/w5HEJyuOz9DXNxwvVKyKikEOJVFOtatp0mgX//617f1hSaSVCoV3njjDTzxxBOTiuiGDRuwYsUKtu9YSIu+//3vMws0Pj6ezfaTRtHkuWRCqtVqmXKPtT7NZvMXrNQRSPVpm4z+gVAomX7r1F+jLk6NKj8svfSkX3x0hCzrfE9KVLjyxjzeg3hwKFhxK/smu/5VquHfkYiOtjbd4ezZs8zzHWHfvn345S9/ycKHqampE76vqamJiShlEtHEUzDFHMaBjD6DwcB+JjefDDtPxzgWjx6FYWFhbJCHDx++4/f0mnKzvMXUGgUlY2yNnnIfQ4JGkrH4ct6UeP+M0VviIkOhUfvH0hcSF4IUfQ+Y3Lj+PYHENz8///ZG4kmiSD+TFUmcP3+eWbIkniOW6Pr165kokiXb2trKDL6xRh+59mVlZSxF6l/+5V/wr//6r/jd734nvWtPpjHFF4qKim6bz5T6RHEHufwhpHZrzO2RU+6XptWwghQStltieNIfXp/gvvUqB5Q23qnuAbl2hZgKo1n6+7e/vx+VlZUs15Q4dOgQS96nLS0t7Y59R+caHzx4ED//+c/ZBPiCBQuYtUvpm77isZB+7WtfY7NqP/vZz1icgZ4SH330ETIzM70exIAtFB3d4UiIVVYeI2HuiITdMfXTLCJchdz0GNbQTioSY8KQ6YGQpsSHs8kbpeS46xOVZUHLTYyk9Mh8gWbwaRsNWZ+jBXK8fcaD4q9i4FWU+9vf/jYL0pKq04ybt7NrgXAhGc3uu2RFs4fdEqlYPCveo5n4UFUw9B7EVP1Nutb9h4TcUer1T5g8uAcCFdlMF16rSYISuVaT7Pa+GUkRyEqZOgwgBLGRoViYPfn65PFYNEtasfcWbUwY0pMCxyJt7YyAuV15D4Z6Uwx6+pTz8A14Ia24qYWlT1mtdtu7NLjR4L7wkHV4/zI9wlTif+1bl+mhDvU8gJ4/I9ajlCl/UZSToMi814kJwoWrE89Iy5ULZcOz39Md2dwxTmcwSq7poSQuXDWwGVdPiIsMw+bF46eKCcWS2fHISvHO3SKRX5DluSUrJaGqIBRkBV5f9SsVOtgGZXNLTknfQCiu1yrTkxQaWf3VSEiVskpxyB6My+UpXr13YXY81haIcwHmpkdjU6F34xody50gBU8WLMqOR7ifFjiIiW1IhdJK3/52UnLxeopbE63TAVndLhRruVSuDKv0fGkqyzbwlnUFSdi40P34qjvMz4rFjlVpCPZxhVJijBpr8+VpaVDsd/18eY5NCM5cTmMPabljtYXgs9I704ymM7L7ix06nY1uy+QrofxNW6cGRz+b4fNxVs7V4rEvzUBClG+xYU1YCL68MhXblhsQItAyTxobpUPJDW9jv0qhozsCR876tlxRCj4+NQuWPnnfp9NaSG2DKuw7NgdyhRLq9x7JFcyloYT5/3PvTKzJ1yIyPMTjWGHhrHg8dV82myQScvKFBHnbCoOsXHxK5/I29qskzpWmoc7oXdUjKaiuS8AlL8NagYqMbpPPqa1PkO3E07nLaWhoFnaig/I3189Pxve2z2aWJcU5YyPGDxtEqEOQrY/E5sUpeOaB2bhvqR5RGnHWm+viwnFvkTz+DqmJGnxpkbiTdHKqBkUPazm6+OTS7z86m2UZcD5HthUfPj6VjRRtL1J18mnBcKspFkfOied2hYQEMcuSNqLfakdX3xCruUkWIglmTIRK0rQfyiu1DjnwySX3204LTXKcGg+tz0CYAtKyhHTx9x2dgx13l8um1z1NBO8+nMfzRsdBtlfm4JAKuw4UwNwhjyTlJnMU3v6gQNJZSlpWakjUMPc/VathEy3+yJ1ckacVPWVrIgwJ4XhkY2ZAFCfxlLIqHT46ngO5sPeTXFTe0vp7GLJEtkJK9FvD8Ic9C/1eGYdWb/xp3wKWnjJdWTonEf+wOo1NbEkFWeYPb8xEhHr6fu+UpH/gWI7kxW7GWqLvH8pDaRWPiypSSIm+ARLTBSzA7Q+u12qZiFp9SHUKFOZmxLCJrTlp4q4Lp0m3B9ems3hxIM/Qu0vxtVS89/FcFp/0R63Rdz4sYNYxZ2IU8ai3DoYyN78wrxmbV9cgXO2Q5AL68HgOrlZTrqdMglQygOK0X12Thmt1PTh8qQW9AnbxpKhFwYxYtqBgOrryk3G9NhmNLTHYtqESOZmdkpyzvFaLD47noLefpzkFhJAOE4SL5XrUNMSLfjHxC2iKv0TQ8KRYXkYMKhstKKnuwK2Wfp8sUErjohVLFAfmjE9Pbzh2HZgvukHBjYiAFtI7L6aczA4sLWjCrMwOQWY1nc7hwilUhOFGIxUi4VboVFAmAbn7tFHbZ6q1amofgKnTOqmlSu+j1iv6BA0ydRHITYthGQsc9w2KqroEFM0zYXG+ETGRg4J8dV09ahRfM7DUQ5qf4ASwkA4ThOq6RLbFxwygaJ4Ri+Y2I1IzXC3bE3r6wnDxmh4l1/VMpDnekRSrZsteR7AMDMHcaYPN7mRtnqmbqSokCHFRYWxfoVZgTVfI3f70wgycKMlAblYblhYYkZna5bFRQQZEbUMCzpcZ2P0UCB1N/YFChfRzOns0OHw2G5+cnYn42AEYki0wJPVCn2xBfIwVqhAHQkJccDiCWbfGji4NjK1RrJAubV0WEk9+8QhNtCaUbRzxq6ZR/JS2sFA79Em9MCRZ2PVPedjhYQ6oVBQCCGJN9gZsKjS3fX79089Ddh6PxnQX0hGonB0lMdN2tZrPMHKmH5R7XWeMYxtHWmSf/sThcDhyhwsph8Ph+AgXUg6Hw/ERLqQcDofjI1xIORwOx0cCZtaeIy804UMsDSc2ygaVygmnMwjWwRCWbtPeFcHzFTkBBRdSjkC4kJ7Sg6J8IzINXYiPsU24J3XKNLVGszoGVyp1LG2Hw1EyAXsFD9qdaOm0oqd/CA7ncGFkWsdNVd+pIj1HKFxYMKcFKxY2QJ/U59Y71GFOzEjtZtvdK2+wNsTHizN5cQyOYgkoIe3qG8TF6k5UNvWivccGl2v8CkO0RDE3LZpVf4+ZoKUHZ2pio63YvqES2RneF5BRhzmwdL4R+bPNOHhiFkpZuTa+0oyjLAJCSDssgzh8sRlVTb1T7kviau6yse3ktTbkpcewXkByrDoUEuxktQQoxuhwBrPuqnJxg/NzWrBtQxUTQiGICLfjHzZVYO6sVtbOQi6fk8NxB0VfrS6XC+crO3D0ipn1NfL8/WAVi2qMvbi7UIdF2XF+aeUxmpEiLFnpndAl9kEV8vnnoirpbZ0RqDfFsgo9RrN/Ok0uyW/C/eurRTl23sx2PLb9Cv68fz6rQ8vhKAHFCilVFPrbqUa3rFB34qkfnjehrqUP21ak+qUyUVz0AO5dW4M5We0T7kPDSk7oZxuVUGtsicbBk7PQKHBX08lYmGcSTURHSEux4Otby1hnAl5Qg6MEFDnr4nC48NcTDYKI6Giu1vVg9+lGOCVtkONC0bwmfPuhC5OK6Hik6Sz4xo5L2LSyloUBxEaX2Itt66sgBRn6HtyzukaSc3E401JIDxabUGtyb4bYUyoaLCxUIA0ubFpVi60bqtlMtjcEBwOrChvwv+69ykoGikVwsBMPbKxgJQmloijfhJnpHZKdj8OZNkJK8cxLtV2inuNseTsaWr1vneEu65fUYdWiRkGONXtGB76yqZyJsxisLqyHIVlYD8Adtt9VyepscjhyRlFCahty4MPzRknOtf+ckcVhxSI9pRvrlt4S9Jh52W1sokpoQlUOrFzUAH8QF23DwtwWv5ybwwlIIS290Y2efrtkKVU0oy8G5IKTmyzGnNamVTdYfqeQFMxugUaCzq2TZQmIZWlzONNKSCnVqbhGmja0I5RUi3M+ypXUxg+IcmzK61y+QJhwwQhL8qXxAiYiObEfmYZuv46BwwkIIW1qG0Bb98Trt8WgsW0A5i5hrTuCGpWJyaLcZuaOC0FUhM0vsdGxzM70LKOBo2zKysqwbt06aDQapKam4mc/+xkzpgJGSE+cOIGtW7fCYDCw5PW9e/dCChraxJ/8mUhMhSQ2ysqKe4iJJtyOmenCWNPUTFAOyGUcHPHp6enB3XffzTTmwoUL+P3vf49f//rXePnllwNHSPv6+rBgwQK88sorkBJTh/CWoT/OK5UgpAp0HurIKgeoOyaPk04P3nrrLVitVvzhD39Afn4+duzYgR/96EdMSOVqlXospFu2bMGLL77IPpyU0Np4fyC0az8sCOKTkiSMkGrj/eMJjGdlR0UM+nsYHAk4e/Ysc+vVavXt323evBlGoxG3bgmb6aKYJaI2m41to812bxgcEn/lznjYBD6vRj0EKaAiIEIw3BNdHoSq/HMNcDzHbh++/srLKbd5cnJzcxEREXH7dXNzM2bMmHHHPjqd7vb/ZWVlTT8hfemll/DCCy+IfRoOhyMjurqGsywefvjhKfctKSlBYWHhHb8bWzxoxKX3d1Ehvwnpc889h2efffYOizQ9Pd3j44SF+ifBQC3weQds0lQ06rcK86e120MgF4bsikkymfbExQ0X0tm1axfy8vKmtEhHk5KSwizP0ZjN5jss02knpBTnGB3r8JbkODVaJU5/Gj5vuKDHM7VGQQqaW6MFOQ6V7ZMDA1YVevvD/D0MjpuoVMPSQiI61tqcihUrVrDJpcHBQYSFDf/NDx06xGbxx7r8ckExj3h9QnhAnNdoFkbgpqJJoPMYJRJ+9x5A8nTrOMKyc+dOZnw9/vjjuHr1Kvbs2YNf/OIXzLMNGNe+t7cXNTWflze7efMmLl++jISEBGRkZEAs0rX+sYzStBpBj9fdG46G5hhRc0nJervREK8o4VfKODjiExsbi8OHD+Ppp59GUVER4uPjmYiODhEqXkiLi4uxYcOG269HPtxjjz3G8r7EIlWrgTZWLenqJhJRoV174nyZQVQhvVSRIlhB5N5+NYzmKL+vbqqqS/Tr+TnSUlBQwBb/KAWPXfv169ezGbSxm5giSpBJXzRLGCvLXRbniHO+a9XJaOsU1tIdwTYYgnOX0wQ95oWrBvgTc3sE6ozSdQHgcAI2RkrMnxmLmAhpuqMkRIdhboY4PZGokd3eI7msB5PQHDo9k4UPhKSsSocBm/9m7y9cTeXxUY6sUZSQqkNDcP9SaayjbcsNUIWI9/U0NMfi+HlhZyDLa7Uovib890NhgjOXPE9ZE4IuixqXK+SZ8sLhKFJIiWxDFOv2KSYr8hKRniT+5NanFzJx+pIwbnjVrQS8f4jy9cSZ1Tx1MYPFSqVm39E5vDUzR/YoTkiJLUV6ZOsjRTl2bno07lqQDGkIwqHT2ThwbDZsg979KZxOErl0/OWjfNgd4rnfzr+HIxwO6dJPiq/qcaMhQbLzcTjTSkhDQoLw4Np0zE4TNiUmPzMGO1alIVjSdsxBzB1/7Z0lqLiZ6FHclNox//ffFuHwmWwWdxWblvYo7D82G1JQb4rBx6dmSXIuDmfa9rWn+OWDa9JwvrKDdf20O7yfuQlTBWNToQ4Ls+P8lvDbZdHgnQ8LEB8zwPouZaV1QafthWpU106yPmmlUX1zLEqu6WE0izMZNhmXK/SseIiYve0bmqPx1oEC3tOeoxgUK6QEid6y3ETkpEbj8KUWVDdZ4Em5QtLMvPQYfGmRDrGR0qyBn4rOHg0On81mP1Ov+rgYK6t273AEo7tXLYt4Ic2iD9hU2LahirU2EZLyG4nYfThPFp+Tw3GXgLhaKVXpa2vT0dU3iIvVnahq6kVbj21cUSXxTIpVIzc9BoXZcYiOkIeAjge56+1d8ljrPpar1TqWebB9QyWyMzoFKbLy0YkclFVRfFqeywA5nIAW0hHiIsNw10Id2wbtTrR0WmEZsLO2yhQKiI1QsZVKoSpFhoZlR7clHH/aPx8L5rRgxcIG6JP6PD6GdTAEpRU6HC/OZKuoOBwlElBCOjbuKUUKEycIVypTcKVSh7SUHhbfnZHajfgY66Srr6gICVmfpVU67sZzFE/ACilHaoLQ2BzLNkITPgR9kgWxUTY2OeVwBsFqU6GlLRLt3RFwubj7zgkcuJByRGHAGspzQDnTBh4s5HA4HB/hQsrhcDg+woWUw+FwfIQLKYfD4fgIF1IOh8PxET5rzxGMqAgbDMkWGJJ6oU+2ICm+D6GhtBjCCaczCHZHMCx9YTCZo2FsjWZ9mFo7I1hlKY7v2IYcaO6wwsS2ATR32WAbdAzXoQgCVMFB0KhDoIsLZ00d9QkapMSH+63VeSARkEJKrU/aLYNo7xlkq5ocThdCgoPYiiZtjBrxUaGy7UaoNMLDhrAwtwVF+UYkJfRPuX9ctA3pKZbbrweHgnG1Opm1M/FHERalQ9d2ZaMFxVUdqDNP/f3TSj9zlw1lt7rZa7oNZqZEYnFOAnIMURJXPgscVIEinLda+lDd1AtTp5U9lWmJ6ESoQ4NvP5Fnp0axFVBcWD1Dl9iLZfObUDC7BWGhE3/XU0HvLZzbzDYqC3ihzMBam0hRFlDJWAaGWF2Ji7Vd6B2we30cqkdRa+pjW2xEKApz4rAoOx6R4QEhDZKh6G/LOujAlRtdKKnpZNanu9iGnLjV0s+2s+XtrIhJ0ex4FMyIZe1MOBNDlag2Lr+JZQsaIbTxkqazIE1XiZWLGrH3yBxuoU5gNFyu7cKhiy2TGgve0N0/hGNXWnGuvAObi1JYfV5uYASwkJK7fvJqG85VtPtUh3SE1m4bDl5oxpFLZqyal4iVeVru4oxDhr4L2zdWQhs3ADHRJfbhm1+5iNMXM/Dp+RncOv073X1D+OAzI240e14cxhMGBh3Ye6YJ5fU9uHeJHlEaRcqEpCjuG6Ig+r6zRiZ+QkNPeHoiVzRYWPM7MXraK5EguLBxxQ2sKmwQ3AqdCOo7uLaoHnOy2lgblY7u6V2A5np9Dw6cMwpuhU4GxV7rzf3YvsLAav5yJkYxgSin04VjV8z47/+5KYqIjoZmPf/r45s4fa2NuVL+IDjIiaSEPsxM60BOZjuy0ztYERBViEPycTzwpQqsWSydiI5Gl9iPJ3ZcYjHZ6UpJdQf+dqpRUhEdbZ2+e6IBpTe7JD+3klCERepwuLD3bBN7Kkt2TqeLtTDp7B1k7o0Us5nauD426ZKu70aKtnfcSRxqPmfuiECTOQZXKnSoN1G1JXHGFhTkwo67K1Aw2wx/Eh05hMe/fBlv7lkIc7v0nUz9Cc3GHyxu9usYyJYgL5CYnyVuB1+lInshJUF7/3Qjqho/T5mRkku1XSwOS+6NOIF3F+ZktWP5/EbMTJ/6qR8S4mIFlGkrmmdCc1skLpSl4mJ5isD5mC7ct67K7yI6QkS4HY9uK2XN/qgdy3SAUpT8LaKj2X/OyCZj5wjcdDIQkLVrT241xYX8JaKjL+iPi5sFd/Mpgf2he69i531X3RLR8UjR9mHrhio8+ZWLSBbQ/SUBXZJvgpyIjhzEVzZfZ+GGQKe9x8YmluTEsGXaxCa9OAoSUrIGRxKH/U1xdaegoYW52WY8vfMCcme2C3I8Q3IvvvVgCVYX1jFr0leBv3eteF1CfU2RovSoQIbmAw58ZhQkI0VoKHXww/NGv80dyBXZCik1sjt8scXfw7gDcrN8SX4eYUl+E7625TpzV4WEWjffvfIm7ltXzWbavcOFreurBB+bkGxYdpMtPw1Uzld1oKFV3BQzX6Dkfcrf5shcSOlp98FnJr/MUk7GgM2Bg8Umn57GhXkmUXvCE0sLjLhnTY1Xlim59EJZyWJBDwzKJPD+YSFfOiyDLDtF7tCCgJ5+7uLLWkhLb3bjpshJx95COaaUX+cNqboebN1QCSlYvqAJhXM9jXG6sK6IQgPyh1z87IwOBBrnyoVZZCKFi3+hKvC+/4ARUrL2aMWSnPmswvMLiPI/v7yxAsESfuObV9ciNmribp5jmZHa5VbhEbmwpEBekzFCVG8qvaUcl5mWqtIqQ44MhbSxbYBVp5Ez9a39aOlyX6CI9UtvSS5S4WEObLuLLGCX2yEBJTF7RjviouUbS/TGExuyy98aHaHf5pA0t1vOBMsxAVkJlFR3ur1vRPggViz0z0zzrIxOZOinznyIjrQhd2YrlAStkVg8T14pWr54YpQZojQ8uQ8CGVkJKS1Hu96gjCdcGbMe3HNrFuU1swkSf7G0oGnKfXKz2tj6dqUxb5b8J2bcoa1nEG0iL30Wy4Ps4ZNO8hJSY/sAnAoJuVBGgdkN956WWfo7ljc3u43lhk4GVbZXIolxVlZcWunQta9UTB2ehbkCkWC5VXZSEkY3LiBaMx8f498LjZaVzs7sCEghJfRJyi9oQsXIlYpJ4vv29OnTUKlUWLhw4aT7XblyBQ899BDS09Oh0WiQl5eH3/72t1/Y769//Ss7VkREBDIzM/GrX/1KXCF96aWXsGTJEkRHRyM5ORkPPPAAKisrp+2TzZ3xGpLkIVDUQ2myjAKqNKVUlPwQGMHUqSwjwl/3bXd3Nx599FFs3Lhxyn1LSkqQlJSEXbt24dq1a3j++efx3HPP4ZVXXrm9z8GDB/H1r38dTz31FK5evYrXXnsNL7/88h37CF605Pjx43j66aeZmNrtdjawTZs24fr164iMjMR0eyq78ySWy00+maBTIWUlxkdHoPKCSp9oUtq17y+L9Fvf+hZ27tyJkJAQ7N27d9J9n3jiiTtez5w5E2fPnsXu3bvxne98h/3uz3/+MzMISUhH9vnBD36AX/7yl0zr3C1U5JGQfvzxx3e8fvPNN5llSsq/du1a+Ao15lIS7iwXlYull5w48TgiNMqOMcp5Oas7UAL+kAKS8Cdb8ScFpDe1tbXMwnzxxRe9tmgTEhJuv7bZbMylHw2FARobG1FXV4cZM2aIX0aPBkWMHthYaKC0jdDT0zPhU5lK5ikJd1ag+NIYTkiGx0Hj/eITltolKxmVStnjV8JKpslwuoYLrYyu2UseK1FeXj7l+3Nzc78gZmOprq7GD3/4Q5w8eZLFR72BrFGKh3744Ye3f7d582Z8//vfx+OPP44NGzagpqYGv/nNb9j/mUwm8YWUhO/ZZ5/F6tWrkZ+fP2lc9YUXXnDjeFAc7qy5p1l7uUBeynhDltMYvUHp4w+ESkquMR+hq2vYyHr44YenfC95tIWFhbdfR0V9Xryb3v/qq68yd550ZPbs2V6Nj2Kk27dvx09+8hPcfffdt3//5JNPMiv3/vvvx9DQEGJiYvC9730PP/3pT1n4wF28FlKKMZSWluLUqVOT7kfBXRLc0RYpzaKNhZ5m9EBTklGqUk0dWLTb5RF8tDuC4HKNH++xO+QxRm+Ry3fsLSolB6j//oAOHvMR4uKocwOYG06z5VNZpKO5fPny7Z9J2CwWC4qLi3Hp0qXbsU2n08keQGSdHjp0CHfdddeEx6c5HPp/Es0f//jHY8YexOKhv/jFL9Dc3Mwmp44cOcL+z11r1Gsh/e53v4v9+/fjxIkTSEtLm3RftVrNNncIDwthy86UgsaN1s0dPRqkpfh/MqSje+Kq8rZB2TdKmBTbkLJbaKtCgib0FpRAmCr4C5MyI+43iehoa9MdZs2adcdrEs2ysrI7fkez60ePHsX777+PrKysSS1REtHHHnsMP//5zyfcj6zP1NRU9vM777yDFStWsPkfd/HoDqInAInonj178Omnn076AbwhJT5c9FazQqJLmLrLqNEcjfkyaNdhMk/cHsLc7nvGhT9paVN2HyfyxpJi1bKvMTEROpG77QYHB38hfEgiFx4efsfvSZfIA66oqLgtohT3pMwi8orJ4hwRTbI8iba2NibG69evh9VqZRNa7733HstQ8miMnuxM6QBkqr/99tssl5QGRtvAgDDpD3o3hElO6N0UUjlgbJ1YbAZsoejoVtZ3Pxpjqzy+Y1/QJyi3D5VeJvctTX6PzmsnQWxtbcVbb70FvV5/e6P0zdH88Y9/RFFREVatWsXEl4zEpUuXiiekr7/+Ohssqffogb377ruYjheTu0Jqtfnf9bzRED/p/5sULEYms7ItUjmJkTek+GHsNBk0OpZK0Mz76Ik72odej91u3bp1ex+tVstm83t7e9HX14dPPvkEy5Yt83g8Hrv2YmJIVI6QUkhIHz/1eIfsIbhckcIKLfuLW02xMHdMLjZGcxTmzVJW9Seitz8UPX3uxeDljJKFVK8wA0gMZDVdGBsZiszkyfPJ5EKOIQoatXuW5oUyg+jjmfT8V6c+f039xLnAcmZ43GK0yZYWeihHuHk9yYm4yFBoY8Iw3ZGVkBJFs5VxQ3syzrauSJTXauEP2rs0KK8dDqxPRnNbNOpNMVAa58uGZ1qVTkhIEBZlx0FpFObEu72MMpCRnZDOSYtGVLi803ESosIwM8Wzme4PT+RgwCrt56Kc3L1H5sDhDFaE5ewpFI5oalFubHc8UVISIcFBWDhTeeI/LYSU/jhyv6AWz/b8KWzpU+PgyTvz48TmsytpqDe5f6Ffr01C30AolMIFZo0GjjUUFxmGnFTlTJzNzYhBpMyNnmkrpMSKvETER8nzhk6OU2NJjnfhhyuVOpRcS4EU1Blj8MlZz/J87Y4QnC9Vhqts6QtDWbX7CdNKYXluIpTCslxlhOGmrZDSSolty+XnZpIRSuOieJaXR8CBT+egtEpcAWhsicbbHxQwYfSUkyUZMLfLf8Jv/7HZLCMi0Jihi1RErHR5bgKfrZe7kBIZyZFYKrOJp9XztD5fPLTefffhPJy7Io7lV12XgD/uXQDroHcWPcVT9xzJhZy77F6u0KHqln8m76TgS4t0iImQr8ucEB2G9fMDzxsISCElNixMhi5eHvl1aVoN1sybevbbXTE9eDIHf9o/H90WYXIgbYMhzErbdaAAg0O+3YRGcwxOX8yAHOnpC5M81iw1VHPi/qXy88hGIK8s1I2CPdMJWX8b5OLvXJ/BnoD+RBenxkPrM3xw6centj4Br76zBGcup3m9+omqOpVVJbPjlFyjm0+YMX56fgYamuU1I+5wBGHvJ7mw2uQZPxeSbEMUls2Rl0dGrMnXIj1J/qEfqZGv//B3ojQqPLIxE28dq/dLu1oqpLJzQwazEsSAKi/9z6lZOPbZDFbcpHCuCSlJlilbf7R1anClIgUXy1PQ2y/8yh5y8d86MB//e8dl1orE31Aq1+5PclHbID9xEYu7C3WsGlrZreHanv5mcU481hUI45UFGrIXUiImIhSPbczEe6caUW/ul+y82fpI7FiVJpqIjobc8eJrBraFqhzQJfbCkNyLqIhBVsHe4QzCgDUUptYotnkbA/UEKmbyp33z8ci2UqRo/SemFK/ddyQXV6t1mE5Qit3W5Qa2NPtq3fidJaSicFY8thSl8OR7JQspERGuwqMbM3GhqgNHLptFbc9AIYVNhToszI7zy4VDs9GNLbFs8zdk7b65ZyF23leGTIP0N/PgUDD+djgPFTempyVEedUPrEyFRq1i174/WDU3ERsWJHMRDQQhJUjUls5JxCxDNA6cM6K+VXjrlFYs3b/MwNb9c4ahmOQf9izEqsIGrF96C6oQl2TFVvYdnYOO7ukdk6Pr/p6iFGSlROKj8yb0WqVp9keZA1uXGTBTr5xFAv5CUUI6Ak0+PfqlTNxs6UNxVSeqmiw+VRenFie56TEomh2PjKQI/uQdB6crGCdLMlFxU4svb6xAqs4iqhV65OxMfFaaClcArVwSYvk0XZ//U9Isety0cFYcS8NSu9EFgqNQIR15Ss9MiWJbd98QLtZ0osbYC3O3FU6ney4TzcbnpEaz+A9NanGmprUjEv/1/iIU5RuxbEETtHHC9TQfsgfjanUyThRnTHsrdCKo4hi5+vMyY3C2vB11As8ZkEe2cq6WWb8c9wkI9SA3nGI4tNkdTrR222DqsKK9x8b6hTscLpa6FBoSBG2smiXVU2sHElOOd9bp+bI0ttY9K60TSwqMyM1q+0IDNHdp7wpH8dVUXKpIYRNqnKkhA4A2c5cVJdWdKL3ZjUG7d6sowkOD2XwAGRSJMcqv7eoPAkJIx3ZkJKHkxWbFh9zuG40JbIuOtCFD343UZAv0tCVZoFF/sZEheQutnRGsIj91D2iirTmGu/BekhwXji1L9LhrYTLLaCEDwtQxwP61DIwfS42NCGVV7amYNN0nVAOYJ9j7RsAJKcc/UHWrazXJbCOC4EJU5CBL5QpVDadvUdvkvoGwgFwj728oljlipY7Qb7XDOuRkXtqIkaEJC3G7IDnHfbiQckSzVklcOf5NGYyQxwrrgEfWS0Q5HA5HCXAh5XA4HKW59iOdSG026dfNc6YPI9eX2J1vvaWtrR2BTFuAf76xBLkkvtIaGxuRnp4u5Sk505iGhgakpaVBLtTX1yM3NxcDA8Ll38oVjUaDiooKZGTIsySjooXU6XTCaDQiOjqaryDiiAZd1haLBQaDAcHeJriKKKZtbW0IdLRa7bQQUb8IKYfD4QQa8npUczgcjgLhQsrhcDg+woWUw+FwfIQLKYfD4fgIF1IOh8PxES6kHA6H4yNcSDkcDge+8f8BWOH0HLYodfQAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 2), dpi=100)\n",
    "nuplt.hinton(cov, legend=True)\n",
    "plt.savefig(\"plots/simple-cov.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "79862b48-998e-4ca4-8840-b4c865c65f81",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 2), dpi=100)\n",
    "nuplt.hinton(cor, legend=True)\n",
    "plt.savefig(\"plots/simple-cor.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "fd083bb8-fc3a-44e1-a19a-364bb87cf3f5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 3.82245584, -1.38373804, -2.92733592])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Generate some random data\n",
    "x = np.arange(0, N)\n",
    "y = rng.multivariate_normal([0] * N, cov)\n",
    "y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "8a86429d-9faf-4b72-a949-61358db8f10d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Define correct and wrong M-distances\n",
    "def correct_dist(ymodel):\n",
    "    dy = (ymodel - y)[:, np.newaxis]\n",
    "    return (dy.T @ covinv @ dy).flat\n",
    "\n",
    "\n",
    "def wrong_dist(ymodel):\n",
    "    dy = ymodel - y\n",
    "    return np.sum(dy**2 / err**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "1600d280-2d6a-447c-967f-c0b4daf951d2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 3.67223509, -1.32935778, -2.81229297])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Scale data to have target p-value\n",
    "p = 0.32\n",
    "chi2 = stats.chi2(df=N)\n",
    "M = np.sqrt(correct_dist(np.array([0] * N)))\n",
    "Mc = np.sqrt(chi2.isf(p))\n",
    "y *= Mc / M\n",
    "y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "6f0ea548-f30e-4b8b-b244-17f459d1bfa6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# A nice example\n",
    "y = np.array([-2.18940775, 0.55018439, 0.99149541])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "d9f97673-6f14-4c2b-8010-6c3c0a5ec572",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Re-define correct and wrong M-distances\n",
    "def correct_dist(ymodel):\n",
    "    dy = (ymodel - y)[:, np.newaxis]\n",
    "    return (dy.T @ covinv @ dy).flat\n",
    "\n",
    "\n",
    "def wrong_dist(ymodel):\n",
    "    dy = ymodel - y\n",
    "    return np.sum(dy**2 / err**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "98554f8f-5d31-46cc-8fcd-7b0a1faaaef4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Do a correct fit\n",
    "Nc = 1\n",
    "\n",
    "\n",
    "def correct_fun(a):\n",
    "    return np.sum([a[i] * x**i for i in range(Nc)], axis=0)\n",
    "\n",
    "\n",
    "def correct_opt(a):\n",
    "    return correct_dist(correct_fun(a))\n",
    "\n",
    "\n",
    "correct_ret = optimize.minimize(correct_opt, x0=[0] * Nc)\n",
    "chi_correct = correct_ret.fun\n",
    "y_correct = correct_fun(correct_ret.x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "62cfa376-d242-422c-a28f-754d841a427b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Do a wrong fit\n",
    "Nw = 2\n",
    "\n",
    "\n",
    "def wrong_fun(a):\n",
    "    return np.sum([a[i] * x**i for i in range(Nw)], axis=0)\n",
    "\n",
    "\n",
    "def wrong_opt(a):\n",
    "    return wrong_dist(wrong_fun(a))\n",
    "\n",
    "\n",
    "wrong_ret = optimize.minimize(wrong_opt, x0=[0] * Nw)\n",
    "chi_wrong = correct_dist(wrong_fun(wrong_ret.x))[0]\n",
    "y_wrong = wrong_fun(wrong_ret.x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "aa99d432-a9ba-4166-be27-0be6f67bd9b7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.1"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "chi_truth = correct_dist(correct_fun([0] * Nc))[0]\n",
    "bars = plt.errorbar(x, y, yerr=np.sqrt(np.diag(cov)), xerr=0.5, fmt=\" \")\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truth:.2g}/{N}\")\n",
    "plt.plot(x, correct_fun(correct_ret.x), label=f\"M1: {chi_correct:.2g}/{N}\")\n",
    "plt.plot(x, wrong_fun(wrong_ret.x), label=f\"M2: {chi_wrong:.2g}/{N}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.legend()\n",
    "plt.ylim(-4.5, 3.5)\n",
    "plt.savefig(\"plots/simple-diag.pdf\", bbox_inches=\"tight\")\n",
    "bars.get_children()[0].zorder"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "9289d1cf-81f9-4005-9ee7-c6e761a8bbbd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.1"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "chi_truth = correct_dist(correct_fun([0] * Nc))[0]\n",
    "bars = plt.errorbar(x, y, yerr=np.sqrt(np.diag(cov)), xerr=0.5, fmt=\" \")\n",
    "for i in range(200):\n",
    "    yi = rng.multivariate_normal(mean=y, cov=cov)\n",
    "    if i == 0:\n",
    "        ax.plot(x, yi, color=\"C0\", alpha=0.2, label=\"Random throws\")\n",
    "    else:\n",
    "        ax.plot(x, yi, color=\"C0\", alpha=0.1)\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truth:.2g}/{N}\")\n",
    "plt.plot(x, correct_fun(correct_ret.x), label=f\"M1: {chi_correct:.2g}/{N}\")\n",
    "plt.plot(x, wrong_fun(wrong_ret.x), label=f\"M2: {chi_wrong:.2g}/{N}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.legend()\n",
    "plt.ylim(-4.5, 3.5)\n",
    "plt.savefig(\"plots/simple-parallel.pdf\", bbox_inches=\"tight\")\n",
    "bars.get_children()[0].zorder"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "043e03fb-b1ab-4095-94c1-1df36b50339a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "bars = nuplt.corlines(x, y, cov, xerr=0.5, corlinestyle=\":\")\n",
    "plt.axhline(10, color=\"C0\", linestyle=\":\", label=\"Corr. lines\")\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truth:.2g}/{N}\")\n",
    "plt.plot(x, correct_fun(correct_ret.x), label=f\"M1: {chi_correct:.2g}/{N}\")\n",
    "plt.plot(x, wrong_fun(wrong_ret.x), label=f\"M2: {chi_wrong:.2g}/{N}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.annotate(\"neg. corr.\", (0.2, -2.8), xytext=(0.4, -4), arrowprops={\"edgecolor\": \"w\"})\n",
    "plt.annotate(\"pos. corr.\", (1.2, 2.0), xytext=(0.0, 2.5), arrowprops={\"edgecolor\": \"w\"})\n",
    "plt.legend()\n",
    "plt.ylim(-4.5, 3.5)\n",
    "plt.savefig(\"plots/simple-corlines.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "1985592b-9a7b-4446-b722-a988d88aefef",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'K': array([[ 1.05081414,  0.09064445, -0.23571635],\n",
       "        [ 0.09064445,  0.24406681,  0.25303318],\n",
       "        [-0.23571635,  0.25303318,  0.47725504]]),\n",
       " 'q': array([[-0.55462347, -0.78305954,  0.28144372],\n",
       "        [ 0.57473292, -0.6050908 , -0.55095118],\n",
       "        [ 0.60172657, -0.14381549,  0.78564765]]),\n",
       " 'yconderr': array([0.76454513, 0.25197945, 0.33396498]),\n",
       " 'd': array([2.71923588, 0.26462824, 0.01613588]),\n",
       " 'n_comp': np.int64(1)}"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "ret = {}\n",
    "nuplt.pcplot(x, y, cov, components=0.5, return_dict=ret, target_quantile=0.5, xerr=0.5, label_components=True)\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truth:.2g}/{N}\")\n",
    "plt.plot(x, correct_fun(correct_ret.x), label=f\"M1: {chi_correct:.2g}/{N}\")\n",
    "plt.plot(x, wrong_fun(wrong_ret.x), label=f\"M2: {chi_wrong:.2g}/{N}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.legend()\n",
    "plt.ylim(-4.5, 3.5)\n",
    "plt.savefig(\"plots/simple-pcplot.pdf\", bbox_inches=\"tight\")\n",
    "ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "c6faa4be-a6ab-4022-b43f-0c7f3dfc1353",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.071231517720798 2.071231517720798\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x800 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(\n",
    "    N-1,\n",
    "    N-1,\n",
    "    sharex=\"col\",\n",
    "    sharey=\"row\",\n",
    "    figsize=(8, 8),\n",
    "    dpi=100,\n",
    "    gridspec_kw=dict(wspace=0, hspace=0),\n",
    ")\n",
    "ymin = np.min([-err, y_correct - y, y_wrong - y])\n",
    "ymax = np.max([+err, y_correct - y, y_wrong - y])\n",
    "print(ymin, ymax)\n",
    "xx, yy = list(\n",
    "    zip(*itertools.product(np.linspace(np.floor(ymin), np.ceil(ymax), 100), repeat=2))\n",
    ")\n",
    "xx = np.array(xx)\n",
    "yy = np.array(yy)\n",
    "\n",
    "for ix, iy in itertools.product(range(N-1), repeat=2):\n",
    "    jx = ix\n",
    "    jy = iy + 1\n",
    "    \n",
    "    # axs[iy][ix].set_adjustable(\"box\")\n",
    "    axs[iy][ix].set_aspect(\"equal\", \"box\")\n",
    "    axs[iy][ix].set_xlim(-1.3*ymax, 1.3*ymax)\n",
    "    axs[iy][ix].set_ylim(-1.3*ymax, 1.3*ymax)\n",
    "    axs[iy][ix].yaxis.set_major_locator(MaxNLocator(6, prune=\"both\"))\n",
    "    axs[iy][ix].xaxis.set_major_locator(MaxNLocator(6, prune=\"both\"))\n",
    "\n",
    "    if ix == 0:\n",
    "        axs[iy, ix].set_ylabel(rf\"$\\Delta$y(x = {x[jy]:.4g})\")\n",
    "    if iy == N - 2:\n",
    "        axs[iy, ix].set_xlabel(rf\"$\\Delta$y(x = {x[jx]:.4g})\")\n",
    "\n",
    "    if jx >= jy:\n",
    "        axs[iy][ix].set_axis_off()\n",
    "        continue\n",
    "\n",
    "    xycov = cov[(jx, jy), :][:, (jx, jy)]\n",
    "    xyK = ret[\"K\"][(jx, jy), :][:, (jx, jy)]\n",
    "    xycondinv = np.linalg.inv(cov)[(jx, jy), :][:, (jx, jy)]\n",
    "\n",
    "    if jx == jy:\n",
    "        xycov[0, 1] = xycov[1, 0] = 0\n",
    "        xyK[0, 1] = xyK[1, 0] = 0\n",
    "        xycondinv[0, 1] = xycondinv[1, 0] = 0\n",
    "\n",
    "    xerr = np.sqrt(xycov[0, 0])\n",
    "    yerr = np.sqrt(xycov[-1, -1])\n",
    "    xKerr = np.sqrt(xyK[0, 0])\n",
    "    yKerr = np.sqrt(xyK[-1, -1])\n",
    "    xyu = ret[\"q\"][:,0][(jx, jy),]\n",
    "    xyw = ret[\"q\"][:,-1][(jx, jy),]\n",
    "    xconderr = ret[\"yconderr\"][jx]\n",
    "    yconderr = ret[\"yconderr\"][jy]\n",
    "    if jx != jy:\n",
    "        axs[iy][ix].errorbar(0, 0, xerr=xKerr, yerr=yKerr, color=\"C0\")\n",
    "    else:\n",
    "        axs[iy][ix].errorbar(0, 0, xerr=xKerr, color=\"C0\")\n",
    "\n",
    "    # Covariance ellipse\n",
    "    xycovinv = np.linalg.inv(xycov)\n",
    "    dx = xx - 0\n",
    "    dy = yy - 0\n",
    "    dd = np.array((dx, dy)).T\n",
    "    zz = (dd[..., np.newaxis, :] @ xycovinv @ dd[..., :, np.newaxis])[:, 0, 0]\n",
    "    if jx != jy:\n",
    "        ell = axs[iy][ix].tricontour(xx, yy, zz, [1], colors=\"C3\")\n",
    "\n",
    "    # Remaining covariance ellipse\n",
    "    xyKinv = np.linalg.inv(xyK)\n",
    "    zz = (dd[..., np.newaxis, :] @ xyKinv @ dd[..., :, np.newaxis])[:, 0, 0]\n",
    "    if jx != jy:\n",
    "        pass\n",
    "        axs[iy][ix].tricontour(xx, yy, zz, [1], colors=\"C1\", linestyles=\":\")\n",
    "\n",
    "    # Conditional covariance ellipse\n",
    "    zz = (dd[..., np.newaxis, :] @ xycondinv @ dd[..., :, np.newaxis])[:, 0, 0]\n",
    "    if jx != jy:\n",
    "        axs[iy][ix].tricontour(xx, yy, zz, [1], colors=\"C2\", linestyles=\"--\")\n",
    "\n",
    "    # 1st component boxes\n",
    "    xw = yw = ymax / 5\n",
    "    patch = patches.Rectangle(\n",
    "        (0 - xerr, 0 - yw / 2),\n",
    "        xerr - xKerr,\n",
    "        yw,\n",
    "        facecolor=\"none\",\n",
    "        edgecolor=\"C0\",\n",
    "    )\n",
    "    if xyu[0] < 0:\n",
    "        patch.set_hatch(\"/\" * 5)\n",
    "    else:\n",
    "        patch.set_hatch(\"\\\\\" * 2)\n",
    "    axs[iy][ix].add_patch(patch)\n",
    "    patch = patches.Rectangle(\n",
    "        (0 + xerr, 0 - yw / 2),\n",
    "        -(xerr - xKerr),\n",
    "        yw,\n",
    "        facecolor=\"none\",\n",
    "        edgecolor=\"C0\",\n",
    "    )\n",
    "    if xyu[0] >= 0:\n",
    "        patch.set_hatch(\"/\" * 5)\n",
    "    else:\n",
    "        patch.set_hatch(\"\\\\\" * 2)\n",
    "    axs[iy][ix].add_patch(patch)\n",
    "\n",
    "    if jx != jy:\n",
    "        patch = patches.Rectangle(\n",
    "            (0 - xw / 2, 0 - yerr),\n",
    "            xw,\n",
    "            yerr - yKerr,\n",
    "            facecolor=\"none\",\n",
    "            edgecolor=\"C0\",\n",
    "        )\n",
    "        if xyu[1] < 0:\n",
    "            patch.set_hatch(\"/\" * 5)\n",
    "        else:\n",
    "            patch.set_hatch(\"\\\\\" * 2)\n",
    "        axs[iy][ix].add_patch(patch)\n",
    "        patch = patches.Rectangle(\n",
    "            (0 - xw / 2, 0 + yerr),\n",
    "            xw,\n",
    "            -(yerr - yKerr),\n",
    "            facecolor=\"none\",\n",
    "            edgecolor=\"C0\",\n",
    "        )\n",
    "        if xyu[1] >= 0:\n",
    "            patch.set_hatch(\"/\" * 5)\n",
    "        else:\n",
    "            patch.set_hatch(\"\\\\\" * 2)\n",
    "        axs[iy][ix].add_patch(patch)\n",
    "    \n",
    "    # Last component triangles\n",
    "    patch = patches.Polygon(\n",
    "        [\n",
    "            (0 - xKerr, 0 - yw / 2),\n",
    "            (0 - xconderr, 0),\n",
    "            (0 - xKerr, 0 + yw / 2),\n",
    "        ],\n",
    "        edgecolor=\"C0\",\n",
    "    )\n",
    "    if True:  # xyw[0] < 0:\n",
    "        patch.set_facecolor(\"none\")\n",
    "    else:\n",
    "        patch.set_facecolor(\"C0\")\n",
    "        patch.set_alpha(0.8)\n",
    "    axs[iy][ix].add_patch(patch)\n",
    "    patch = patches.Polygon(\n",
    "        [\n",
    "            (0 + xKerr, 0 - yw / 2),\n",
    "            (0 + xconderr, 0),\n",
    "            (0 + xKerr, 0 + yw / 2),\n",
    "        ],\n",
    "        edgecolor=\"C0\",\n",
    "    )\n",
    "    if True:  # xyw[0] >= 0:\n",
    "        patch.set_facecolor(\"none\")\n",
    "    else:\n",
    "        patch.set_facecolor(\"C0\")\n",
    "        patch.set_alpha(0.8)\n",
    "    axs[iy][ix].add_patch(patch)\n",
    "\n",
    "    if jx != jy:\n",
    "        patch = patches.Polygon(\n",
    "            [\n",
    "                (0 - xw / 2, 0 - yKerr),\n",
    "                (0, 0 - yconderr),\n",
    "                (0 + xw / 2, 0 - yKerr),\n",
    "            ],\n",
    "            edgecolor=\"C0\",\n",
    "        )\n",
    "        if True:  # xyw[1] < 0:\n",
    "            patch.set_facecolor(\"none\")\n",
    "        else:\n",
    "            patch.set_facecolor(\"C0\")\n",
    "            patch.set_alpha(0.8)\n",
    "        axs[iy][ix].add_patch(patch)\n",
    "        patch = patches.Polygon(\n",
    "            [\n",
    "                (0 - xw / 2, 0 + yKerr),\n",
    "                (0, 0 + yconderr),\n",
    "                (0 + xw / 2, 0 + yKerr),\n",
    "            ],\n",
    "            edgecolor=\"C0\",\n",
    "        )\n",
    "        if True:  # xyw[1] >= 0:\n",
    "            patch.set_facecolor(\"none\")\n",
    "        else:\n",
    "            patch.set_facecolor(\"C0\")\n",
    "            patch.set_alpha(0.8)\n",
    "        axs[iy][ix].add_patch(patch)\n",
    "    \n",
    "    # Truth\n",
    "    if jx != jy:\n",
    "        cors = axs[iy][ix].scatter(\n",
    "            y_correct[jx] - y[jx], y_correct[jy] - y[jy], marker=\"s\", color=\"C1\"\n",
    "        )\n",
    "        wro = axs[iy][ix].scatter(\n",
    "            y_wrong[jx] - y[jx], y_wrong[jy] - y[jy], marker=\"o\", color=\"C2\"\n",
    "        )\n",
    "        tru = axs[iy][ix].scatter(-y[jx], -y[jy], marker=\"x\", color=\"k\")\n",
    "    else:\n",
    "        axs[iy][ix].axvline(y_correct[jy] - y[jy], color=\"C1\")\n",
    "        axs[iy][ix].axvline(y_wrong[jy] - y[jy], color=\"C2\")\n",
    "        axs[iy][ix].axvline( - y[jy], color=\"k\")\n",
    "\n",
    "#leg_iy = np.argmin(err)\n",
    "\n",
    "leg_artists = [\n",
    "    patches.Ellipse(\n",
    "        (0, 0), 1, 1, linewidth=2, edgecolor=\"C3\", linestyle=\"-\", facecolor=\"none\"\n",
    "    ),\n",
    "    patches.Ellipse(\n",
    "        (0, 0), 1, 1, linewidth=2, edgecolor=\"C2\", linestyle=\"--\", facecolor=\"none\"\n",
    "    ),\n",
    "    patches.Ellipse(\n",
    "        (0, 0), 1, 1, linewidth=2, edgecolor=\"C1\", linestyle=\":\", facecolor=\"none\"\n",
    "    ),\n",
    "    patches.Ellipse(\n",
    "        (0, 0), 1, 1, linewidth=1, edgecolor=\"C0\", linestyle=\"-\", facecolor=\"none\", hatch=\"/////\"\n",
    "    ),\n",
    "    patches.Ellipse(\n",
    "        (0, 0), 1, 1, linewidth=1, edgecolor=\"C0\", linestyle=\"-\", facecolor=\"none\", hatch=r\"\\\\\"\n",
    "    ),\n",
    "    tru,\n",
    "    cors,\n",
    "    wro,\n",
    "]\n",
    "leg_labels = [\n",
    "    \"Covariance\",\n",
    "    \"Conditional covariance\",\n",
    "    \"Remaining covariance\",\n",
    "    \"Principal component #1 pos. dir.\",\n",
    "    \"Principal component #1 neg. dir.\",\n",
    "    f\"Truth (y=0): {chi_truth:.2g}/{N}\",\n",
    "    f\"M1: {chi_correct:.2g}/{N}\",\n",
    "    f\"M2: {chi_wrong:.2g}/{N}\",\n",
    "]\n",
    "axs[0][1].legend(leg_artists, leg_labels, loc=\"center\")\n",
    "\n",
    "\n",
    "plt.savefig(\"plots/simple-full.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7bca1a88-3cad-47e7-94fc-89b81e36b686",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "fe1b2cee-e7a1-4120-bf54-484ae74c3078",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8.221559651364753\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_489806/3237923236.py:9: RuntimeWarning: Requested 5 principal components, but only 3 hatch styles are defined. Showing only 3 components.\n",
      "  nuplt.pcplot(xe, ye, cove, xerr=0.5)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "Ne = 10\n",
    "xe = np.arange(Ne)\n",
    "cove = np.eye(Ne)\n",
    "cove[0,0] = 2\n",
    "ye = rng.multivariate_normal([0] * Ne, cove)\n",
    "chi_truthe = (ye[np.newaxis, :] @ np.linalg.inv(cove) @ ye[:, np.newaxis]).flat[0]\n",
    "print(chi_truthe)\n",
    "nuplt.pcplot(xe, ye, cove, xerr=0.5)\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truthe:.2g}/{Ne}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.ylim(bottom=-3, top=5)\n",
    "plt.legend()\n",
    "plt.savefig(\"plots/example-uncor.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "6bba1558-65fa-4d3f-b7ff-91aaab3d7d2f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "16.314701178417668\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_489806/2641920777.py:9: RuntimeWarning: Requested 5 principal components, but only 3 hatch styles are defined. Showing only 3 components.\n",
      "  nuplt.pcplot(xe, ye, cove, xerr=0.5, return_dict=ret)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "cove = np.eye(Ne)\n",
    "A = np.eye(Ne) - 0.99 * np.full((Ne, Ne), 1 / Ne)\n",
    "cove = A @ cove @ A.T\n",
    "ye = rng.multivariate_normal([0] * Ne, cove)\n",
    "chi_truthe = (ye[np.newaxis, :] @ np.linalg.inv(cove) @ ye[:, np.newaxis]).flat[0]\n",
    "print(chi_truthe)\n",
    "ret = {}\n",
    "nuplt.pcplot(xe, ye, cove, xerr=0.5, return_dict=ret)\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truthe:.2g}/{Ne}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.ylim(bottom=-3, top=5)\n",
    "plt.legend()\n",
    "plt.savefig(\"plots/example-shape-only.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "e3b95e07-2e8d-434d-8aa6-1260a4b74f4d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9.385315147583144\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "cove = 0.001 * np.eye(Ne)\n",
    "v1 = np.sin(2 * np.pi * (xe / Ne))\n",
    "cove += v1[:, np.newaxis] @ v1[np.newaxis, :]\n",
    "ye = rng.multivariate_normal([0] * Ne, cove)\n",
    "chi_truthe = (ye[np.newaxis, :] @ np.linalg.inv(cove) @ ye[:, np.newaxis]).flat[0]\n",
    "print(chi_truthe)\n",
    "ret = {}\n",
    "nuplt.pcplot(xe, ye, cove, components=1, xerr=0.5, return_dict=ret)\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truthe:.2g}/{Ne}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.ylim(bottom=-3, top=5)\n",
    "plt.legend()\n",
    "plt.savefig(\"plots/example-single.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "137a46ef-9f36-47f8-97ce-3c3684d3d487",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "13.66358501015981\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYQAAAErCAYAAADe9/ToAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjgsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvwVt1zgAAAAlwSFlzAAAPYQAAD2EBqD+naQAASUFJREFUeJztnQd4FNXXxk8SkpAECCSUhB56L9KbFEWkSFHARlHEgqKgfiggUkWwowiIgOBfUZAmiKCAgID03pEekE4gCQkkJMz3vHczm93NZtlNNsnu5v09zzzZzE5m7kx273vvOeee46VpmiaEEEJyPd65/gkQQghRUBAIIYQoKAiEEEIUFARCCCEKCgIhhBAFBYEQQoiCgkAIIURBQSCEEKKgIBBCCFFQEAghhLiXIIwePVq8vLzMtrCwsJxuFiGEeAx5xI2oXr26rFmzxvi7j49PjraHEEI8CbcShDx58nBWQAghWYRbCcLx48elePHi4u/vL40aNZIPP/xQypUrl+7xCQkJatO5d++eREVFSWhoqDI5EUKIu6NpmsTGxqq+0ds7c14AL3dJf71y5UqJj4+XSpUqyeXLl+WDDz6Qo0ePyqFDh1QHn57fYcyYMdneVkIIyW7OnTsnJUuWzB2CYElcXJyUL19e3nnnHXnrrbfsmiFER0dL6dKl1YMrUKBANraWEEKyhpiYGClVqpTcvHlTgoODc4/JyJSgoCCpWbOmMiOlB0xL2CyBGFAQCCGehJcTzOBuE3ZqCUb+R44ckfDw8JxuCiGEeARuIwj/93//J3///becPn1atm3bJt27d1dTpb59++Z00wghxCNwG5PR+fPn5emnn5Zr165JkSJFpHHjxrJ161YpU6ZMTjeNEEI8ArcRhHnz5uV0E4gNEJuQlJQkycnJfE6EOBEswMUarOwIlXcbQSCuS2Jioly8eFGFBRNCnE9gYKDyl/r5+UlWQkEgmQKL/eDXwSgGC2PwgeWiP0KcN/PGgOvq1avqe1axYsVMLz6zBQWBZAp8WCEKiIPGKIYQ4lwCAgLE19dXzp49q75vefPmFcntUUbEtcnKUQshuR3vbPp+8VtMCCFEQUEghBCioA+BZBmRN+LlWlxitj3hwkF+UrpQ1vsxWrVqJXXq1JFJkyY55XxIwvjrr7/K3r17xVmcOXNGIiIiZM+ePaqthNgDBYFkmRhUnrhO7iTdy7YnnDePtxwb2tpuUXjuuefk+++/V68R5w3H+OOPP64y5CJXVnosXrxYOfmcuQr/9ddfd9r5iPMoW7asDB48WG32smDBAvniiy9k8+bN8s8//0jv3r3l1KlTxvf37dsnEydOlE2bNqmFtrjGK6+8IoMGDcrxfx0FgWQJmBlADNpWLCzVwvLLg+VCZe+FaKkdXkAOXIyVvRdipFvNMLkRnygJyZpULBwkiw9clEBfH+lYrZjsOn9TKhfJJ5di78jGUzfkkcpFBMtyrscnSs3wArLs0CW5m6zJE7XCZc/5aEnWNPlgzXF1XUdmCY8++qjMnj1b7t69Kxs3bpT+/furTLrTpk1LcyyOgRCEhIQ49Vnly5dPbcQz2LJlizRr1ky9Rqevv9bZtWuXyrbw448/qkEIhOOll15SodsDBw6UHEXLRURHRyPVt/pJnMPt27e1w4cPq5+m7Dp3Q5O3lml/n7iqfbD6mHqtb73n7tYSk5LN9mE7cz1Om7f7vNm+2p+u1+7du5fm2C1norR/Tl1Psx/XtZe+fftqXbp0MdvXv39/LSwsTL0eNWqUVrt2bW3WrFlaRESE5uXlpdrSsmVLbdCgQca/KVOmjDZ+/Hjt+eef1/Lly6eVKlVKmz59utl5z507pz355JNaoUKFtMDAQK1evXra1q1bza5j2a7Ro0drRYoU0fLnz6+99NJLWkJCgvGYlStXas2aNdOCg4O1kJAQrWPHjtqJEyeM758+fVp91vfs2ZPu/d+5c0cbMmSIVrJkSc3Pz0+rUKGCNnPmTOP769ev1xo0aKDewzN59913tbt37xrfx3MYOHCgehYFCxbUihYtqu771q1b2nPPPaeeRbly5bQVK1YY/2bdunWqXcuXL9dq1aql+fv7aw0bNtT2799v1raFCxdq1apVU9fG8/3000/N3rfnmZ8/f17r2bOnahueUefOndVzsXzOn3zyibq/kJAQ7dVXX9USExON94e2mm720KhRI23JkiXqdadOnbRp06bd929w3datWzv8PXN2v0anMslS+s3fJyNWHlOvP+tcTf38Ydd5eebH3ep1udBAebFxafW67Pi/5KmU/R92qKJ+7rsQIwMWHTCeb9hDFdTPJl9tkmZf/2O2z1kx35gJ6Jw4cUJ++eUXWbRokU0b/2effSb169dXNvtXX31VBgwYoAo4gVu3bknLli3lwoULsmzZMmUyQB0PrN9Ij7/++ktl8123bp38/PPPsmTJErNiT5jFoA7Ijh071LEIS+zWrZvNc1rSp08flRLmq6++Utf65ptvjDOV//77Tzp06CANGjRQ7cWMadasWaowlSkwuRUuXFi2b9+uzF647x49ekjTpk1l9+7d0q5dO2UysVzFPmTIEPn0009V+4sWLSqdO3c2PneMoHv27ClPPfWUHDhwQPlY3n//fZkzZ47dzxzXa926tbqfDRs2qJE6XmNGiFh+HTzfkydPqp/ff/+9uoZ+HZgGUXBm7NixaiU+tvT46aefpGDBgmrDs8A94/WKFSuUSRCvcUx6oFaLs2eeGULLRXCGkP0zBH0r/P4fan+nmdvU715vG/afjYqzOgMA41f/q177DvlN/Vx7/Krab+3Yaf+czvQMYdu2bVpoaKgaVeojd19fX+3KlStmf2dthtCrVy/j77gfjJb1kSFGrhjlX79+3Wo7rM0QMFqNi4sz7sO5MBJOTk62eg60EV/nAwcO2DVDOHbsmHp/9erVVt8fPny4VrlyZXUvOlOmTDFrA55D8+bNje8nJSVpQUFBWu/evY37Ll68qK6zZcsWsxnCvHnzjMfguQQEBGjz589Xvz/zzDNa27ZtzdqDmQxmDPY+c8zqLNuPGRau8+effxqfM86Dduv06NFDzeRMr/PFF19o9yM2NlY98xkzZmjVq1dXr5cuXaqFh4er19hwjDU2b96sPmerVq1K9/ycIRCPoHc9Q0k/2Pa93v5Nlh++rH6f0aO2+lnmg7/E+/+Wq9etyqeWQsWx7600jPYW9a2vfraZtkXt1x3IQX4+xmNNZxGOsHz5cjVyxOrPJk2ayIMPPiiTJ082vo9surD33o9atWqltt3LS8LCwuTKlSvqd8ws6tat69AIsHbt2mYrv9E2zDRQ7Q9gVPvMM8+omuIo9oSIIhAZGWnX+dEm2Kwxc7EGZgy4pmkaEtjC0QZkHrZ23zgfytmicJVOsWLF1E/9WZjejw6eS+XKldU19Wtb2t3xO4phmSZPtPXMMcvA7C5//vxGHw2uc+fOHfXsdKpXr67arRMeHp6mrfaA88M5jFlRly5d1GvMbjDLwmts1vxEKAGM40eOHClt27aVnIZOZZKlDGoRISPaVlQRRzqbBjaTZhEhsvlMlHy33dDBlQjOK2teaSJR8YlSdNQq47G/9Kknj1UPkwkdqsiwFQaBANfHtVM/g4atzFT7YFaAOQTOYuRisoweshVtZIrl36GD0s03MEM5C72Dfuyxx5RDcsaMGarduFaNGjXMzCG2uF+bMBGzzEmlV9s13W/tvk336cfaY8rSj7V1bXufOX7Wq1dP5s6dm+bvTAXe1jnsBSJcrZrBHArBQcTal19+qYp4wZQHs1yvXr2USc6Uw4cPS5s2beTFF1+UESNGiCtAQSBZSv1JG9XP7YNaSIPSBeVMVLxEjP9L7WtZPlTuftxR8vh4y5g/j0meIYaZwtLnG0jnGmFKHEqPWyM9/7dLyocGSvzEDhLg6yPfbYs0CsHUJ2rKgKZllbg0m2zwKTgCOvwKFZzng7AGRrIzZ86UqKgou2cJsNvfvn3b2HGj9gdGmLBpX79+XY2ip0+fLi1atFDvw0buCBjFo+ND0amHH344zfvo4OA3Me2cEQ2DEXeJEiUks+B+UN8c3LhxQ/7991+pUqWK8dqW94NrV6pUyWw0b4sHHnhA5s+fr/wTmSmX6+fnd9+U7hBkzLguX74sDz30kHqNv8H6D0Su4X9u2QbMDCAGKPA1fvx4cRXoVCbZQsMvN8ri/ReNYgD+Pnldwsesln7z9sjoVf8a93eZvUP+t/OchL7/p8QlGr6MJ6/HS+DQFfLB6n/lhV/2GY99ddEB+XjtiQyJQXaBwk4wZ3Tt2lXFpSMmHZ0twhPTAyP9F154QY0iV65cKaNGjVIhiRhxFipUSJlmvv32W2UWWbt2rXIwOwJMGOiM+vXrpxbFIZPm+vXrlQMdwEkL8xQcxXDULl26VLUB13FGXh04auEMP3jwoFoPAsc0ng94++231Xvjxo1TQgFn79dff62cs/by7LPPqnPCHINOGfcH8UOsv6nJy57ntGHDBuVkx5oBa2BGgEEFnlejRo2UsEG0Yc5r2LCheg/CZCoGmJnCRITneenSJbUho2lOQ0EgWbZqGHZ+U574fmea4+BbmL0j7Re078/WI3re/8MQsWTKu78bbM+4Hq7ramCUuWrVKtUpwKaM0TkWJtka7WKkiVTH8Gkg4gYmIkTbAN0MATs5zERvvvmmfPLJJw63C6YylKJF549ODKYLRC8BzAIQIYOIGfgzsHAKAuUs0wbuH50zzDqI3kH0lZ7rH6N7CBPuEfcH+zoEBMJhL/C/oCPHLASLDatWrarED7MuR2YMY8eOVau+y5cvf19fEgQV/y8A8dFfW1u4hs4f5iz4LPQNEV05jRc82JJLQA3m4OBgFeKVmWkkSQU2U4y+4NS0TMvrqakrshp0fDdv3lQjd08DnSZGxzATIRSTZP575sx+zW19CBMmTJDhw4erUYazcsoQ54LO2RM6aEJyC25pMsJiFthPTcPOCCGE5DJBQBw0HEYIt4NzjRBPAytlPdFcpGeKhZWa5iLXxO0E4bXXXpOOHTtaDZWzBHHAsK+ZboQQQjzAh4CoA6wEhMnIXj+Daf4XQgghHjBDQIwvHMhIGWtvkelhw4Ypz7u+6cv+CSGEuPEMATHXyDGCuGUdrAZErDEWrcA8ZBnX7e/vrzZCCCEeJAhYqINkUaY8//zzakHNu+++a/eSdkIIIW4uCMihglWLlnlosITfcj9xDbgwjRD3wm0EgbifGFT5aJ3cvpt9NZUD/XzkyDutsnwxHEInkbjMWQsikZICYaa2CvA4CtItYFUrisegrYR4vCBgGTxxTZCyAmLw4zN1pWqxfBKXkCwDlxxQSeqQobRGWH7jsQcvxaokdcho+nW3mhLkn2r+m7k1UqZtOSsDmpSR/imV1YDl+Xy8vKTXT3scqqmMFBFInKYnKEM6aeS9QWSarbTXqKRlmTY5MyBpG5LIEdejbNmyMnjwYLXZC3IVffHFFypDK5IZonoaEhqaggAZZHRFcj/kWXLmYCDXCgJxfSAGFQvnk0dnbJUzN27L2gFNpGHp1AWF2yNvyOtLDkrt4gXkjxcbS/68qR9JZDaFGIx7tLKMaFvJuD/2TlKa8+0+fzND7UNJxdmzZ6vyjciK2b9/f5XgDYnfLMExEAJnlzrUC7gQz2DLli3GAj/o9C2L/QAszkOyvW3btsn+/fvFVXCbsFPinmAkj84bs4DVLzdOIwZtp29VswVrYoDMpumJgbXzZQREoSE1NWYHqECGVfD6KmGYcmBu+e6771QqYxyLLzJMRqYjRowiP/zwQ/UFh68LGTaRWsUUpFxGjWCICWYfqAWMzsD0OqYzF6SCxkxFz+f/8ssvmxW/+eOPP6R58+ZqxS/8aJ06dTKrBGYPiMxDbWfcO+4N2VVRN1kHGTuRvhnvIRvn0KFDJSkpyfg+ngNmNngWyBqA6mi4bwgqAj7wLJAlFOm7TWf1qK/w+++/qyyqCCFHymjLgBGkB0c1M1wbzxf1k02x55kjZfWTTz5pTBeOVNgwpVk+Z9R2xv2Fhoaqha96bWfc39mzZ1U2WbTZsmhPemBmcD9BQB1rXAufK1eCgkCyFJh1skMMsM8ZoCCN3iEA1BtAKmZ0ULam9bYKviPdCkpVXrhwQaV5RvEbdMS2KnOhHgCK4KD4+88//yxLliwxW2SJThe59LFIE8ciJXa3bt0cqvbVp08ftdgTnROuhYpe+kwFnSlSdSMlM9qLGRPE4oMPPjA7B0xuqDuANNkQB9x3jx49pGnTpmoRabt27ZTJBEXvTRkyZIjqiNF+iF7nzp2Nzx0h5kj5DQGFUEAw33//fZXSw95njushqyruB6Hp6JjxGjNCU2HF84WQ4uf333+vrqFfB6ZBFCRCCmyk6MaWHj/99JMSZ2x4FrhnvEYKcZgE8RrHuDxaLiI6OloV+MZP4hzSK/6NYvcoeh809Hdt29kos/fwe4HhK7SmX23UYm7fNXtv3Kpj6u/w0xQch+Pxd9bOh+vg73Bde0GR9S5duqSeZ9s2LTQ0VOvZs6f6fdSoUar4OQrYm4Li8oMGDbK74Pv06dO1/Pnzq2Ly1sB1ateubdaukJAQLS4uzrgP5zItcG8J2ojP9oEDB9TvKOqO3/fs2WP1+GPHjqn3V69ebfX94cOHpylSP2XKFLM24Dk0b97c+D6K1QcFBWm9e/c27rt48aK6zpYtW9Tv69atU7/PmzfPeAyeS0BAgDZ//nz1+zPPPKO1bdvWrD1DhgzRqlWrZvcznzVrVpr2JyQkqOv8+eefxueM86DdOj169NCefPJJs+t88cUX2v2IjY1Vz3zGjBla9erV1eulS5dq4eHh6jU2HHO//72j3zNn92ucIZAsBQ7frJwZ6OeDQzojLF++XI0cYbpA4XcUNZk8ebLx/TJlyty3MMr9Cr5jZlG3bl2HfA8wp6DIiw7ahpmGvtoeo1qYuGBygEkJEUV6fV97QJuwdgczF2tgxoBrmppJYPpAG0wrjpneN84HswsKAOnAjAQsC9fj3Dp4LpUrV1bX1K9taWbB78ePHzcrZ2nrmWOWgdkdzEm6jwbXQV0BU9MazFKma5jCw8PTtNUecH6YsTArgmkKrzG7wSwLr7G5g5+ITmWSpZhGE2WVGOB8EztUlQenbna4fTArwBwCZzFq41pGD9mKNjLFVrH2+xW0dwS9g0YFNdj+kfUX7ca1sB7H1Bxii/u1yVahe9P91u7bdJ9+rD2mLP1YW9e295njJ7IaoCqZJaYCb+sc9gIRRh1oAMFBxNqXX36pfDR6dbtevXopk5yrQ0Eg2UJWigHOd/zarQy1Cx0+at5mJRjJzpw5U6KiouyeJcBuj3KPeseNovQYYcKmjXq9GEVPnz5dWrRood63LEp/PzCKR8cHx7G1zMHo4OA3Me2c4SzFiBvlNTML7geOYIDqaaidjKwD+rUt7wfXrlSpkt0ZCVCGc/78+UanfEbx8/Mzm5VYA4KMGdfly5dVRgW8xt8gUACRa/ifu0uFRpqMSJZy5PIt+d/Oc9Jm2hYpWyhAjeTReSNMFNurC/crMcA6gw5Vixr3bzx5XZp/vUn2XYiRyd1qSB5vL+N71s6H67gqTz/9tDJnIKIFcemISUdni/DE9MBIHzWMDx8+rKJ0UOB+4MCBasSpR80gqgZmkbVr1yoHsyPAhNG3b18VpYOoKpRnRAQQHOgATlqYp+AohqN26dKlqg24DtqQWeCohTMccfiI9oFjGs8HvP322+q9cePGKaGAsxf5yuCctRdEi+GcMN+gU8b9QfwQ/29q8rLnOW3YsEE52a9du2b1GMwIMKjA80LEFIQNog1zHqK08B6EyRT83yAcly5dUsKP19jsneFlFZwhkCyrb4yVw1gsprP/Ymy6Zh2sN8Bmjb4/W4/usTxfgK+3uq6rgVHmqlWrVEcHmzJCNzEKnjJlSrp/g5EmwkDh04DpARE3iLYBuhnijTfeUGYi2N8RKYQwSUeAqQxlaNH5owPDiB2/A8wCECGDaCD4MzDKhUCNGDFCnMHEiRNV5wy/AM6P6Cs8J310D2EaOXKkEgXY9SEgEA57gf8FHTnynGGxYWxsrLonPFdHRutjx45VIb8In8X/wVYJeggq/l8A4qO/tgbWu+AYHfiYAIQLIpRTeMGzLLkEZxajJvcv/s1cRhkDHd/Nmzc9smoaOk34bWAmYtU053zPnNmvcYZAsgykkMjqvEKEEOdBHwIhhBAFZwiEuBiWK3I9Cfg5cpGV2u3gDIEQQoiCgkAIIURBQSCEEKKgIBBCCFFQEAghhLiXIGBVJXLCYOEFNmRLNC28QQghJJcIApJ6Ybn7zp071damTRuVp+TQoUM53TRCbIIqXUgQ5yp1cwlxe0FAul/kgUHGQ2zjx49X2R+RNTE9kHsEy7pNN0KAXhIxvc2RvDmm6GUZsyp9Ac6PTKVIqHa/6yCRHo4zLc9pCnIjIUcSQKI8rBHA7Bv3j9QZliDdBCqBIU0CNry2dhxxX9xGEExBalkk90IZQdNCG5ZMmDDB+OHFhvzxhAC9JCK2SZMmqY7QdB/y2ZtiWlYzJz/3SIeNpHbWUlabgrw2KJGJZG7pgYRymGXrJSdRXlJPbmcNFOTBLAf1nLHhNUSBeBCaG7F//35Vos/Hx0cLDg7Wfv/9d5vH37lzR5WV07dz586xhKaTsVXa79atW+lulsfbOjY+Pt6uYzPK7Nmz1edJRy8/iZKOKBPp7++vfffdd1bLHaK8IsosAryPvzPdUDJSP9+iRYu0Vq1aqTKOtWrV0jZv3pzhNluW/7QEZSBHjBiRbonGyMhIVR70xg3zkqN6iUvL/fgfY//WrVuN+1AWE/uOHj2a4fsg9sESmlZAml+MSmAmQkFt5HNHvvj08Pf3Nzqh9Y1kH3rpQmvbE088YXYs8sWnd2z79u3NjtXLEVpuzgapkzEaRzEaFIu/H8jXj+LwGGnrMw0Um9d577331DH4DMPsiToJSIWtA1ONM9JWzJ49W5WJRP0CW7MDpGe2N+Moajdglo18/zqNGzdW+1C8hngGbpXLCPnS9epW9evXlx07dqipPSpHEeJsBg8erHLp2wtECSYd+K5QEMcSiEHHjh3V6zFjxqh6viiUolcKw4AHHWxmQH2BoUOHqqIw8B+kBwre6OYie0AhF8siLwD78B7xDNxKECxBkix8+YhrgoLs6WFZCtFWYXPLCl2I2skOMOhwJqZF4VH0Rb9vXRBQmSyzPgbY+SE2mIGkB4IrUJwF9ZgdwbLOcXr1j4n74jaCAGcXTAdwDKP6EZzKKLYB5xZxTewtUJ+Vx2YGy+tAmCwzdTribM5o8Xl7wfcCIdl79uxR5Tb186PNmC2gahvCtbF+p2rVqlKmTBm7z40ZD2oGW3L16lUpVqyY0+6B5CxuIwj4MCKiAXZZTKsx2oIYtG3bNqebRnIJRYoUUeYR01Gx5doCe4qyZxXwkR04cMBs39SpU1XN5YULF6pqW7q5qHPnzg6dG9F8iFzavn27qhMMtm3bpvaZ+kmIe+M2gjBr1qycbgLJ5SBOHyPijz/+WLp3764GJBhtmwYrwOH9559/yrFjxyQ0NNQhnwBMRwiV7tatW7rHIIgChdijoqLUjEAXJKw1wAwGNZYtbfwouajvhxMbbV6zZo3ZcRA6bPBpAAhL/vz5VZ1l1FPGjALO8hdffNHos3vppZekU6dOyvdBPAO3XIdASE6AThEj7ilTpqjC8Bgtw1FsCjpMdJDwP2BGgcVh9gIRwYjbFliciYLsv/32mzKZ4rVeoN0e4DuA87tevXpm+7/55ht1HrQfIAIJvyMaSWfu3LlqUdwjjzyiNszSf/jhB7uvTVwfL8S4Si7BmcWoyf2LfxPXA2G0mCVA2IhnfM9inNivuY3JiBCSeWA6srW6n+RuKAiE5CJg9yckPehDIIQQoqAgEEIIUVAQiFPIRbEJhHjs94uCQDKFvvoW6ZMJIVmD/v0yXe2eFdCpTDIFchIhY6aeiygwMJC5bQhx4swAYoDvF75nljnAnA0FgWQaPbOnrQR1hJCMAzGwlkHX2VAQSKZBXh9k70SaBFeoLEaIJ+Hr65vlMwMdCgJxGvjQZtcHlxDifOhUJoQQoqAgEEIIUVAQCCGEKCgIhBBCFBQEQgghCgoCIYQQ9xIElBZs0KCBKuuHePeuXbuqClOEEEJymSCg9N9rr70mW7duldWrV6uqTyjjFxcXl9NNI4QQj8BtS2ii2DlmChAK1H+1RkJCgtpMS82VKlWKJTQJIR5DjBNLaLrNDMESvRh5SEiITTMTHpS+QQwIIYR40AwBTe7SpYvcuHFDNm7cmO5xnCEQQjydGCfOENwyl9HAgQNl//79smnTJpvH+fv7q40QQogHCsLrr78uy5Ytkw0bNkjJkiVzujmEEOIx5HEnMxHEYMmSJbJ+/XqJiIjI6SYRQohH4TaCgJDTn376SZYuXarWIly6dEnth+0sICAgp5tHCCFuj9s4lVGExRqzZ8+W5557LtudL4QQ4grkSqeym+gWIYS4LW67DoEQQohzoSAQQghRUBAIIYQoKAiEEEIUFARCCCEKCgIhhBAFBYEQQoiCgkAIIURBQSCEEOJeK5UJIe7B8au3JDYhKVPnyO+fRyoWyeeS1/NkKAiEEKeBzrnSxHVOOde/Q1vft5PO7ut5OhQEQojT0EfqPz5TV6oWs965xiUky8AlB+Tk9XiZ+kRNqRGW3+z9I5dvSa+f9tg16je9XuUi+WTi2uOy6MAlGdm2onSpEWbzb2dujZRpW85K91rhsnD/xUzPMjwBCgIhxOkE+vnIAyULpvv+poHN5dEZW+X1JQdl9cuNpWHpQpm6HsQH1/ulT315bfEBGbfmuJQpFCj9GpVO92+mdi8oxYPzyvt/HMvUtT0JOpUJIU7npQX75d+rt9J9P3/ePPLHi43V7KDt9K2yPfKGU67r7e0lUx6vKS83LiP9F+yT77ZF2jx+RNtKMqBJGadc2xOgIBBCnE4+fx9pPXWLW4hC/8bpzyJyGxQEQojTmd69lgQH5HEbUSAGKAiEEKdTOMhP1r7SJEOicPBSrFPaQFHwcEHYsGGDPPbYY1K8eHFVUvPXX3/N6SYRQtIhrEDeDInCq4sOOO2ZUhQ8WBDi4uKkdu3a8vXXX+d0UwghWSQK5UMDHX62G09FpfseRSELBQEF7TFSzwnat28vH3zwgTz++OM5cn1CSNaLwtfdajp8jf/77bD8fvhyuu9TFLJIEGJjY+WRRx6RihUryocffij//fefuCoJCQkSExNjthFCXFsUgvx9HD5/84gQeXzOTopCdgvCokWLlAgMHDhQFixYIGXLllUj94ULF8rdu3fFlZgwYYIEBwcbt1KlSuV0kwjJtTgiCo4ysWNV6VC1KEUhJ3wIoaGhMmjQINmzZ49s375dKlSoIL1791bO3jfffFOOHz8ursCwYcMkOjrauJ07dy6nm0RIriarRMHXx0vm966XIVFYevCSU9ogud2pfPHiRVm1apXafHx8pEOHDnLo0CGpVq2afPHFF5LT+Pv7S4ECBcw2QkjWcy0uMdtFwS+Pd4ZEYexq1xjAumUuI5iFli1bJrNnz1ZCUKtWLTUrePbZZyV/fkOSqnnz5smAAQPUfkJIzpIT6aFfXrhftrzeXHX+tkShzTdblCise7WJVHJCplFdFJ78YZcShcXP1ZeO1YrZFIWrtxJUQjx78eR02w4LQnh4uNy7d0+efvppZS6qU6dOmmPatWsnBQumn9gqo9y6dUtOnDhh/P306dOyd+9eCQkJkdKlufycEFdJD30rIVl19uj0XV0UhrapaLcgHPfwdNsOCwJMQT169JC8ea3/k0GhQoVUZ+1sdu7cKa1btzb+/tZbb6mfffv2lTlz5jj9eoR4ejpqxO8jZBNROnDMwhZviSPpqHW+7VFLBi4+mCFRcAaOiYL9541NeQZ6ymwkxrtfLiT4KGCWeqJmmBKfY1cdf54uKwhwHucUrVq1Ek3Tcuz6hLgrenpoS7CvQuEg1WlOXHtCdaLoTDNLmUIBqnNHJ++oKHz9eA3JblFwlGEPVZDaxQuo1NlIoY2sqemBZ4xU3HBgF8nnLy80dF1rhlutVCaEZIx799J/D50kOssVR66ozjMxycbBDgDzD0Qh+naS6uwvxdyxy9GM1NnOwhFHs6NABMY9WlmJwger/7V5LOoyzOxRW6ZvPauK+LgqFARCcgHohO7d09xCFJA621FsJcRzNVFY5IADO7uhIBCSC0AnhEpi7iAKSJ3tKEiIZyt1tiuJwsi2FcVVoSAQkgtAJwRzhTuIAlJnOwoS4t2vnoKriEKX+9R6zkkoCITkAtAJ6TZsR0XhbrKW7aLgKEiIZ0+RHVcRBVfF4Sgjkrv45/R1ORN1O1PnKBsSIM0iQp3WJpIx9ILziHYBWJSFOHxbooBO8+Zt5+Uo00XBnugjR0BCPKTOfnTGViUKq19uLA1LF7Ir+ujjTlXFWYxIiTaCKJj+7i5QEIjNRTjNv96crYtwKECuJwpdZ+9w+DpxCcnZLgp6PQVHRQHrMJzJCDcWBQoCSRd94UzP2uHyy76L6vVXXatLSKDBxvv+H0fldNRtaViqoLzRIsIoImNScsOMaltR8vh4qy+GPYtwckKAciOOisKnj1WTwUsPpXkvzsr/9HaiQQheW7xfVr3cRKVosCQp+Z4UC/KT5S80kI6ztkurqZtlRf9GUiy/v9k58NP0GkFWzuUMUWj37VZZf/K6OAIWm1lb1+HuokBBIPfljeYRUjDAV0oVDJCBzSNU+VKAL/C3W8/K0DYVjF8OfNljU77Q+BLsvxhj/FLcD1003mwRIVvO3pD6pQpK4zKpX+Y1x6/K8atx8uwDJaVAXsNHN+ZOkszdfV4qFgmShysWkdNR8XYLUG7GEVFoUS7E6v58w1eme/4Dl25J+JjVdrXloiRI+Qlr0+xvPsV8cHDrw/bq59YzN+Tx73eoWcXTdYqrffW+2Gj13I2+3CT2cttCgGyJEFYeY7GZ/hw9RRQoCOS+BPj5yPQetdPsf7hSEbWZfaB8vOWzztUz9VR71S8pn3dNu1r12XolrR4/oFlZ4+vd52/aLUC5HUdEwRWwFKCYq3HG2agzaG4hQED77DGrxyINhf7cPEkUKAiE5GIcEYXke6JSVZ+/eUfaVCxsHLE3/HKjHL58S15OyekzfWukU9q2960HZfya47Lz/E0Z/Uhl6Ttvr7gKQ9tUVGkoMiIKiHByVSgIxCGQS2p75E2pUjSfBAf4GvcjhTA6irolg82OP3o5c7nub99Nlj3no6Vh6YJq9qFz8lqc+lm+cJBxH8xV+/5jmVRniML56Nuy89xNKRMSKLo87LtwU15ccED9nvRJJ6M5xTvFhHjieryK2IEg+Pt4qRxJyPeDz8rFmAS5fCtBfjt8WUIDfJVvwi/l/1myYF7Z81+0LNx/SbrXCpPaxYNV55msafJL3/rGdj5RKzxN2/f+F61G9u+2Li+Vihg+C5E34mX5kSuy63yM1CtZQB4oUUDuJosYgmc1+ev4dblyK0G1G8n83mxRTsauOS6bXmsqnb/bIVG378pTdYrLzJ6GWfH2s1HS/X+7pGGpQjL84QqGe/Y2PCfT52avKFyIdl64rbOhILgZORGFg05W9xFM2nBK3lp2WHXQ2wa1UPsQ017nsw1yIeaOLOhTT7rXNth1F+67IM/+tMfh9pna/3v/tEcW7b8ob7UsZzRFQQyqfmxIQXzkndZGUXj39yPy+d+nHLqWJ0U1WXPyXr9lKFTz6bqTKkYe/h/0394pPxMTk2XtqWuy90KMTGxfRd5dcVRi7tyVgxdjZP+lW1KvRLCMb19ZnQM+JICOdd+FaKmb8pn4qFNVOX09Xh4sHyp3MY1AttOetaVP/dSStVgbACdvg1IFldMXzl8dxOxDDNA+dJzpmf2s2fNhzgQ96xQ3fkZxPoiBfj6d2DtJytkck5AkGwc2U85mLLw7eClGCUKAn480iygkG09HSadqxdT18EyXHLgk527ekSuxl+XNByOM/oYGkzaokNyHKhRWopCQlCy965U0+tgsefPBcup649Ycd9hnkV1QENwIV47CSec74NK48vPMCLacvD/vvaA2e/hpT+pxu/6LlkdnblevH51h+Ake+GKj0b7eoWpqBlF05gCLxCzFAPusiQE6f8vOO6Okdz5dDJDzyDTyCJFGpnmQlr3QKN1nmpB8z+hnMPU3nEoZULy6+KDassJnkV1QENwIfeQ87tFKEhGSair5L/qOBPh6G8NBQWLyPTkbFS/lQoPEx8QmvOvcTfli42mHonBql0gtPTr4wXLSLCJEKpt0frA573nrwTQmI8wU5j5zz+FZgmmo4g/P1JW3W5ZTI0sdzAgwM9Bf63zUsarUDMsvz883TOHtf56VJSIk0LDvTpJcj0+Usim/65yJipfQQD+zziz+bpLsOh8t07dEMqopHTIiBrbWMDhTDPT2IQ8SMUBBcEMwIrMVA32/vPgQhIyC6bC1uG442LBZUsVKURZHCPD1kSZl04Y9mgqBDnwMtYo7XjcbTr6MPs96528qQXAFdCcvQFVDb29v2XomSh7+dptxf7tKobL5zA2JTbwnIQF5lC08v28eNWjAICIyOkHy+3mrZ6IXy7l5O0mWH7mqbOx1Spj7iJwtBui8By5xvIOeuTVSpm0567AYoH3Ig7T/ovVsqabPFGw9e0Menr5VnOU0h5/FlaAgEOIhwP789abTMvKPY1Ikn58cG9pGCqUkikNK6UBfH4m8mSBe3t6ybVBTq51j07KF0nTery401CeAjd1eGzc64NeXHHRYDNB5n7we7/C9Z1QM0L6JHarKg1Otmw4t77dQoCGQ4uUmpaWFid9o74VombzptBTN5y9965cU/zypKbzXn7guf524phzmXWuEG9fKwGme0z4DS5jczg1B0bhxq/+VlxfsM3NKwdn61A+75BcLW/HUf85In5/2yJXYhAxdD84vXAtfZNOKdWv+vSo9vt9ptBvrkT5vLzukNrzOCHDg2XsfeI190zafkYyy7exNu+8Dx+BY3HtOExWfqP4nW85EGfcl37snN27fVQv4TDOVLu/XUI1G/4u5Y7NztNZ5o7N1FJhhMiIG6LynPmGI3nEElLLMiBigfciD5CgvNS6j1sVgw6LIb7dGSr2SBeXQkNYyrn1V1Ra9PRAD3O+Cvg3U8Qw7dSJTp06VTz75RC5evCjVq1eXSZMmSYsWhmiX3MLl2AQ1CgRYGNYjJarn639Oy/y9F2TDqesq6gIk39PUFBz9eJ0SBaRVeevRMLbSEPx1/Jr6wOtpLEoEG6JNhv5+RNnQcQ3Y+vUptR7p07FqUfFPCS20FlGR3vV+2n1epcr4++R1dQ7L+6hWLJ+83twQ7fHd9kj5Ydd5+XH3eXm2bol00x6A9EZjeG6Io4dj/Jc+hjBHhNbq94H6ubrZasJfJ1Qt3cibt9Msystuqn+8Xi7FJsg/Z6Jk5YuN1b4XG5eRDaei5JUmZcxKYb7x60E5c+O2w2KAzhudraOiADNMRsQA7cuTgcVxpnWNHRED0/a5uo8kO3Ct+cp9mD9/vgwePFiJQrNmzWT69OnSvn17OXz4sJQu7bp1SjOCrQ46v7+PPNeglJy/eVsalS5oPLZ7zXDZgmX9NcPN/v7tluXVKLJdpSLGzJU4147IG3I5JkHZ3cuM/yvdtoxalZrKt/JH69O8v+TgJasRLg99s9VmREV66HmT0NlZO++wFUfVZgqEInjEHzavp9uDf959XvkbwlJy5/SoFa7i4/Hz1p27yk+CmPYu1Q3RMxULBxmfJ8wBcDCjw8W+jAiQo9yMT5RHvt2mwiMjRzwshVN8NUgpsXj/RWM8Pwj0yyOLnmuQ5hwww6wd0MRhMUBnhhGto4KAdNQZEQO0z3Sm5iiuLgaxGfSRZBduJQiff/65vPDCC9K/f3/1O2YHf/75p0ybNk0mTJhg93ni4uLExyftNBH78ubNa3ZcesBhFxAQkKFj4+PjzUwvpqAzCgwMTO0I78I8knKsdx4Rnzzy4NQtxuPLfJC2I98WeVPF5FtS49O/ja+bT1ovksfXEC+alCiipZgXvH1EfFIXnDkN3Ie6nomVMumuiJYs4pvX0KPfS1b357Tr4Vy4H9xbUqLkG7LE8F4ef7M4WT39Qc8fdls91dJRq9Ls6zd/n9p0mk9al3o9kJwkl0e2US+XHb4iN+8kS4uywcZoJs3bR+KSRAoF+ImXliyJiYb1AgCzlYOX46RnLYMg+fr6ym7MxDRNPl57XP6vuSG+/+NHIuSrDuXV5+tKVLQSID8/P3U8SEpKktu3DYugvuhUSaqH+hk/pzvPx0jn7/dKjXBDZxbo62V876P1p2Xc2tPyfpsIebNpCdl7wdzhmpycLHfuWF9cpV9PN8PAuT165WGz8+nXQZTX4z/ul0OXb6nOu37JYPWefg78NP1e5cmTR/z9DWKI7w++R6bHXoqKlm7/2yeHr9yS3/vVN4oBjt3w7yXp/P0eqVY0nyx6tqZ4JydIXJzB9Dj9H/Mgizgb3+WEhEQzH0m1IkFpzqc/v5EPlTMTA719+qJK0/vLSB9heqyz8NLSu6qLgS8MHsKCBQukW7duxv2DBg2SvXv3yt9/p3Z2OgkJCWrTiYmJkVKlUhfLWNKhQwf5/fffjb8HBQWl+7Cbt3hQ/lid2hmXKRku169dszjKWyS0pJSv01D2/f6zcW+pR3rLjfylRc4dENmf0vHnzSfSd4p4++WVC+M6S9jYlMRgV06JFC0ncumESJhhlaRTWPGZSNvXDJ3jhtkiu3417K/xsMiD/aRWRHH54NHK0jkDqY+t8t3LIkUi5J1PpkmbysWkeUSovNy/n8xdsFikbieDIJzeKdJrkvOuV+tRkaqtRC4cEfltYup7by51/sKJhe+LPPyaSMGUalh7fxdZO93w+rWfRfyDRHYtFcmbXySsokiBYiK+KWHCiXdEklNqDvgFYmSCnlQkIaVjgpBCNEFCvMiJrSJ/Wn9Os2fPlueee069xme5U783DM/0x8GGzxLA9Z8YK+UK5JG9I7uqke369euldevWIo16ijTrJfLPjyLbfjEcj89fr0my680WKhprx44d0rBhQ+vPweLYN+Zuksm7b5ifD/gGiDw+WvxKVJSNg1qpzvvMmTMSERFh+J+1f8u8zfBLvPqqTJkyRb2+evWqFC1a1Hg9mTdUpEVfkcKlRRaNlL7tmsqcOXPUsX8fuyitJv8tci1SZPFokbsmCxH1+0VI9puGNqe3sAw069ZH/onoLkF+PmoV9p73u8jt6FQfjunza5n3snqu+swg5MWvJCm4uOFzYXF/9evXV89Vp2zZsnL2rPVZWbVq1eTQodTss1WqVJFjx45JdHS0FCjgeJSdW84Qrl27pkYmxYqlLoIB+P3SJetFqzFrGDNmTJa0Z9PpKHNzRqdxhpEoRtf6CBsxfUGF5KTloqHaT4j4+ouUayASXtnw5UanEFRIME6HGOjmjaIvfSVKkvzyimz6n0jzPk5pf72SwbJr8pOpsw+dg2sk8NRm2RcXZz51/+sbkTJ1RCoYbNVG5r0r8tRH5vu2LzKMlut1Sd3nFyByfLOMfLi8ElqgUlGg09s633AMvtw6C0aI9PjA/LxXT4tsXyjScYj5/mUTpFyfUXLqZqL59SB02CzY3ruMVKtWXfacvykt9NnWgVUiNR8xPzD2ugQUDJXblibfM3tEyhp8JkbuxMqQFqXl50hvlQX2mdLV5G09gSfuEcKLzr66YdZgBv63YlEPAJ+dgNTFXUb8U85xbIPIGeszGpukiAE6x1cr5zM3m1gTA5AnY7UKYDaxJQbovHt4HZCGpbuZt++hAY5frM3LIsFFlRjIJcz4mhrNOpgZ2BKDcrFH5VT+KhnykYQNvZP+82vZ0syMlVywhGHggJmwi+I2M4QLFy5IiRIlZPPmzdKkSRPj/vHjx8sPP/wgR4+a25RtzRBwLmtKastklG/YCoujvQydujO4i47snsEkpBqSx7hi8fTlGyqfT7F8vnL06m1p/k3aEfucp+rIjnM3Zco/Z6R0wbwSedPwIf21T23p+j+DWSPQ11vi796TQS0i5MuNp+WfVxtK7bD01wig04YgWEsrfPTtptL+u91y+sYdaVCygOw4H6Nyv4x6pJJU/djcx/DjkzWk1/yDsumVBlKneH41y9NHYPjfwKyhA9OEfn+VCgfKv9cMs7MLo9pK8ZRUyvCfxCYky9ynaqhJBc7tn8dbElIiav54qZE8+u024/Wsgak5puim96ffR/eaRWVYqwipNzk1dh8ceaeVjPrjqPyy/5Lx2HIhAfJx+4rSfe5+db3G5YoYTZF3796VG7FpZ5cDfj0s+y7cUjMUVLHElw//3/gUXwSihAxpJVJHqYF+PsZ03/ib2mGBMq1rtbT/Mysmo22nr6lnivYl3dOMZpMlfWpLaP5A47FjVx2TUX/+q8w677YyOOx1s84jM3fLgcu3jCNoWyYj/X+oO6LHtqskbzUraXY+3ayzrG9daRIRqtoMsGYCtQnKFAxQ17P8H1ozGenXC/L1lt+ff0DqlyxgPHbf5XijjR9mHdMFj6ZmsfZVikrTqduM92fLZLT/Upw6dsOrTaVF+VCrZjb9+eEzluTla/RpLOtTR7VPb7Pp/WXGZIQBcXh4eO6aIRQuXFh92SxnA1euXEkza9DBh0f/AFl2dvoo1Ramx9z6xGQUY8IL8/fIbpOEanfuJkuiSQ1avDKdgPr5eEle31T/BRJvzXrSYrRpQkSxVKdYwC3rHxBEwcAJCkFApw/wJehSG452gyDo+/HhhyDk9fe36xlYo1J4iDxcuajM2BqpFjKBtpWKWF1kU7GYYcFXQEDeNNez/P8EBKSWaoy6nWS8j3CTaloQA9Cqkp7o7KBRDECRlLh7a9ezhX4f7auGS61ShdO8j3trV6WYEoRzKcc+VKmIlC0SbLyeqV8KHW3RkLSLuBb1Sx3MZDXoFNEucDL6rmFdQHgBqw5QiIE1B+gTc/fIqRvmuZ5wn+k9W/1/mN66AJzv8NU4Wf1KWgd3uxnbVPv0dQG2/ofoFPGefr2p3WtJy8rhdjt80Xmb5k4yJcjG58bf/66ZjwTHWp7vfg5uvc227s+0w78fjhzrMYKAUUS9evVk9erVZj4E/N6li4lpIotIL2JkXp+0ER3ZQeEgPxnYrKyMXvWvmTlq6fMNpNnX/6gPodfbvxn3I+lcj//tkkdnmI987WX4QxVkzo7zKoGd9/8tN+7/+9WmUuWjdfLCL/vUBh6tUkSFmy49dFkafWV/gRJT7ncfJXQfi4jMfbauPDt3j81CKffjfvfh+06qb2l9yrEQRGzuANYFwOad0XUBfX/em23rAo5fczxDrrvkTgKmuZNcDbdamPbWW2/JzJkz5bvvvpMjR47Im2++KZGRkfLKK69IbgJ5fS6NfkRGtasswx5KdTT/8WIjaRoRItfHtVNOLz1kMn5iB5VXKCMLfsBLjUvL+A5V5eyIh6SlyTqGM+89JJWL5pNtg5ob9z3foJQqh7jk+QbSq16JDF1vcrcadt/HrJ615ZkHSqr3MpoGYHm/Bnbfx+43H1THnhr+kLgTmVkXYNrZ2ktuWBfwgQfmTnKbGQJ48skn5fr16zJ27Fi1MK1GjRqyYsUKKVOmjOQm4CfIM2S5caZw9+OOanVqUZPwyHm9HpAn65aQT9adkMChqf6PTQObOpzhc/GBS8aFaf0allIj5E2nrktZk7ULx5Dts3CQtJm2xTiDQBqEnYNbSP1Jjo3aYdrAZus+4iYYnO5Bw1YaR/Qfdqgi7SoXcXiW0Om7Hfe9j3ufdpLj1+Kk8kRD2m2w8bWmyr6f0VlJdsJ1Ae6ROymncStB0EPPsOVmFh1I9aNci0tUZiCsJjblqR93q8Rw7yw3X4+AD6Sj4Bo6320/J83Khhg7YR10lMhKalqsHEnUsAo4M6R3H8VGr5K7Jr4aMHzFUQkwWZ2bEdK7D5x74toTZse2mLJZ3kspmOLqmKZnyMjINiNkdGaAztZRPCV3Uk7jViYjksqkLtXkx5R0EaZigH1ILwEen7PDaP/Xj72d4lx2FIyQYTIyrRD1WLViKhoKsxTwWUqqhzsfdVAbgN8hI+C8GPGD7v/bqX5ipa0efXUrIdnoTMY+vAeGLD/s8LUqFwlSzydfinlKv485T9VWG9DFAMfg2LopWVUnrDEXCVcnu2zeMMNkRAyYOylncbsZQm7GNGxu8FLrHV8vk9oD+gD6w79O2DyXPby8cL+s+feaMappwb6LKt3DZ+tPGmcQ+IKjA+g6e4cKCQWw659IWZnpCB+uOS7vrTSEEvdrWFqmbzmrzDimPhOd4SuOqBxDoHP1MGXisgf9GRy7Gmf23HSem5e2rsKtxGSzY+9l8HlmN0cu3zKaOeDwRToKPboGnTfMJhgpwz+DXEL6e/h/vpKS7dQRcD5Pzp3ULCLE7ucHnwHah5kBHOb4X7gqrv0pJmagIhd8AM4o+ehodS/TaJq5zz4gefPsU0nl/u83gzCNb19FBjYvK8Hv/SF/HE3NBDqzZy1pZZJqw150MUBkzLQnaipBAHrHv/n1Zir0sMlXm4z7wPCHKtotCDn5PLMLXahMRQydbXodrq1oIkdEz1NzJ+W38jzteX7wGViaiVxxEOF6LSI2Qe3eZqnrhrKFRX3ryz1NUwvAUARnwMID0qZCYTVah329eUSILDt0SdnZ973dUiV/Q7GVSkXyyZhVaWvj3o9l/RooJzn+PvLGbXlpwX7VuWDkdfJavErqhnTXaM+JYW1kW+QNKZbPX+X6Gbs6NRGfqz7P7ARChfKejlTIswY6L0dEDyPljIiBtXUBruQjqZhDzzO7oCCQ+/LE9zvVl+vAxRhjJtJZ2w0zhu+fqqNi8nWwOG5wi7LKXIX1Ahmh83c7ZFbPWtLjfztVWU4wc1uktIgIkSdqhUmFCXpOCIM5DGGqU/45LZvPZDxLpieTEx2PJ68LqOiCHbmzoCCQdDGd0uJLZo2+89JOkSdtTFusxp7psekxL/yS1m698XSU2izRQ1QdvR7JerguwL3gt4a4jI09N9j0cxOeUFM5t0FBIC5lY/d0m35uYfnhy/LxupNm0TU694t2wgJAR8lI9JQe/YPqey8ucDySyhNxm2ynzgDZToODg52SFZAQkpbjV29JJZPV3JkBztv7zfSy+3qe3q9REAghTgWddHZG4WT39TxZEGgyIoQ4lezuWN21I3dFmLqCEEKIgoJACCFEQUEghBCioCAQQghRUBAIIYQoKAiEEEIUFARCCCHuJQjjx4+Xpk2bSmBgoBQsWDCnm0MIIR6H2whCYmKi9OjRQwYMGJDTTSGEEI/EbVYqjxkzRv2cM2dOTjeFEEI8ErcRhIyQkJCgNtOcH4QQQtzcZJQRJkyYoJI+6VupUqVyukmEEOKy5KggjB49WhVKt7Xt3Lkzw+cfNmyYygCob+fOnXNq+wkhxJPIUZPRwIED5amnnrJ5TNmyZTN8fn9/f7URQghxcUEoXLiw2gghhOQ8buNUjoyMlKioKPUzOTlZ9u41FHevUKGC5MvHfOiEEJJrBGHkyJHy/fffG3+vW7eu+rlu3Tpp1apVDraMEEI8A5bQJIQQNybGiSU0PTrslBBCiP1QEAghhCgoCIQQQhQUBEIIIQoKAiGEEAUFgRBCiIKCQAghREFBIIQQoqAgEEIIUVAQCCGEKCgIhBBCFBQEQgghCgoCIYQQBQWBEEKIgoJACCFEQUEghBCioCAQQghRUBAIIYS4jyCcOXNGXnjhBYmIiJCAgAApX768jBo1ShITE3O6aYQQ4jHkETfg6NGjcu/ePZk+fbpUqFBBDh48KC+++KLExcXJp59+mtPNI4QQj8BL0zRN3JBPPvlEpk2bJqdOncqRYtSEEOIKOLNfc4sZgjVw8yEhITaPSUhIUJvpgyOEEOLGPgRLTp48KZMnT5ZXXnnF5nETJkxQyqlvpUqVyrY2EkKIu5GjgjB69Gjx8vKyue3cudPsby5cuCCPPvqo9OjRQ/r372/z/MOGDVMzCX07d+5cFt8RIYS4LznqQ7h27ZrabFG2bFnJmzevUQxat24tjRo1kjlz5oi3t2N6Rh8CIcTTiPEUH0LhwoXVZg///fefEoN69erJ7NmzHRYDQgghHuBUxsygVatWUrp0aRVmevXqVeN7YWFhOdo2QgjxFNxCEFatWiUnTpxQW8mSJc3ec9OoWUIIcTncwu7y3HPPqY7f2kYIISQXCQIhhJCsh4JACCFEQUEghBCioCAQQghRUBAIIYQoKAiEEEIUFARCCCEKCgIhhBAKAiGEkFQ4QyCEEKKgIBBCCFFQEAghhCgoCIQQQhQUBEIIIQoKAiGEEAUFgRBCiIKCQAghREFBIIQQ4l6C0LlzZyldurTkzZtXwsPDpXfv3nLhwoWcbhYhhHgMbiMIrVu3ll9++UWOHTsmixYtkpMnT0r37t1zulmEEOIxeGluWql+2bJl0rVrV0lISBBfX1+7/iYmJkaCg4MlOjpaChQokOVtJISQrMaZ/VoecUOioqJk7ty50rRpU5tiALHApoMHpj9AQgjxBGJS+jOnjO01N+Kdd97RAgMDcdda48aNtWvXrtk8ftSoUepYbnwG/AzwM+Dpn4GTJ09muo/NUZPR6NGjZcyYMTaP2bFjh9SvX1+9vnbtmpodnD17Vv0dpknLly8XLy8vu2YI9+7dU38fGhqa7t84W7lLlSol586d80gTlaffX264R96f+xMdHa0Cbm7cuCEFCxbM1LlyVBDQwWOzRdmyZVVkkSXnz59XX9TNmzdLkyZNxBXxdJ+Fp99fbrhH3p/7E+MpPoTChQurLSPoOmY6AyCEEOLhTuXt27errXnz5lKoUCE5deqUjBw5UsqXL++yswNCCHE33GIdQkBAgCxevFgeeughqVy5svTr109q1Kghf//9t/j7+4urgraNGjXKpduYGTz9/nLDPfL+3B9/J35G3XYdAiGEkFw4QyCEEJL1UBAIIYQoKAiEEEIUFARCCCEKCkIWMXXqVImIiFCL6urVqycbN24UT2HChAnSoEEDyZ8/vxQtWlQlGUQWWk8F94uV7YMHDxZP4r///pNevXqplfuBgYFSp04d2bVrl3gCSUlJMmLECPUdRJRiuXLlZOzYsSpbgTuyYcMGeeyxx6R48eLqs/jrr7+avY/YIGR+wPu431atWsmhQ4ccvg4FIQuYP3++6jzee+892bNnj7Ro0ULat28vkZGR4gkg3Pe1116TrVu3yurVq9WX75FHHpG4uDjxNJA65dtvv5VatWqJJ4E0B82aNVPJIVeuXCmHDx+Wzz77LNOpD1yFjz76SL755hv5+uuv5ciRI/Lxxx/LJ598IpMnTxZ3JC4uTmrXrq3uxxq4v88//1y9j89sWFiYtG3bVmJjYx27UKazIZE0NGzYUHvllVfM9lWpUkUbOnSoRz6tK1euqORaf//9t+ZJxMbGahUrVtRWr16ttWzZUhs0aJDmKbz77rta8+bNNU+lY8eOWr9+/cz2Pf7441qvXr00d0dEtCVLlhh/v3fvnhYWFqZNnDjRuO/OnTtacHCw9s033zh0bs4QnExiYqKadmPEbAp+R94lT0RPKx4SEiKeBGZBHTt2lIcfflg8DdQTQdLIHj16KLNf3bp1ZcaMGeIpIKvBX3/9Jf/++6/6fd++fbJp0ybp0KGDeBqnT5+WS5cumfU5WKTWsmVLh/sct0hd4U4gWV9ycrIUK1bMbD9+xz/N08CA5a233lJfQKwe9xTmzZsnu3fvVtNvTwTpX6ZNm6b+d8OHD1epYd544w3VkfTp00fcnXfffVcNVKpUqSI+Pj7qOzl+/Hh5+umnxdO4lNKvWOtzkBnaESgIWYRlem10nNmRcju7GThwoOzfv1+NvjwFpLoeNGiQrFq1ymqmXU8AzlXMED788EP1O2YIcEJCJDxBEODH+/HHH+Wnn36S6tWry969e5VfD07Xvn37iifi5YQ+h4LgZJC9FSMSy9nAlStX0ii4u/P6668r0wMiIEqWLCmeAkx++H8hOkwHI0zcJ5x2yLCL/7E7Ex4eLtWqVTPbV7VqVVWv3BMYMmSIDB06VJ566in1e82aNdVoGRFjniYIYWFh6if6HPxfM9Pn0IfgZPz8/FRHgugbU/A7Sn56Ahh5YGaAhINr165VoX2eBJIoHjhwQI0q9Q2j6WeffVa9dncxAIgwsgwVhr29TJky4gnEx8eLt7d594b/m7uGndoC3z+IgmmfA18mogEd7nOc6v4minnz5mm+vr7arFmztMOHD2uDBw/WgoKCtDNnznjEExowYICKYFi/fr128eJF4xYfH695Kp4WZbR9+3YtT5482vjx47Xjx49rc+fOVeVpf/zxR80T6Nu3r1aiRAlt+fLl2unTp7XFixdrhQsXVmV43TXibc+ePWpDt/3555+r12fPnlXvI8II30nc54EDB7Snn35aCw8P12JiYhy6DgUhi5gyZYpWpkwZzc/PT3vggQc8KiQzvZqus2fP1jwVTxME8Ntvv2k1atTQ/P39VVj0t99+q3kK6Ajx/ypdurSWN29erVy5ctp7772nJSQkaO7IunXrrH7nIHx66ClqyCP8FP/PBx98UAmDozD9NSGEEAV9CIQQQhQUBEIIIQoKAiGEEAUFgRBCiIKCQAghREFBIIQQoqAgEEIIUVAQCCGEKCgIhBBCFBQEQgghCgoCIYQQBQWBECdx9epVlYZYLzoDtm3bplKio9gOIa4Ok9sR4kRWrFghXbt2VbVsUb4RlchQl3nSpEl8zsTloSAQ4mRee+01WbNmjTRo0EAVd0ddZk8txUk8CwoCIU7m9u3bUqNGDVWbeefOnVKrVi0+Y+IW0IdAiJM5deqUXLhwQZVrRB1fQtwFzhAIcSKoZduwYUOpU6eO8iF8/vnnqj6zo8XOCckJKAiEOJEhQ4bIwoULle8gX7580rp1a8mfP78sX76cz5m4PDQZEeIk1q9fr6KJfvjhBylQoIB4e3ur15s2bZJp06bxOROXhzMEQgghCs4QCCGEKCgIhBBCFBQEQgghCgoCIYQQBQWBEEKIgoJACCFEQUEghBCioCAQQghRUBAIIYQoKAiEEEIUFARCCCEC/h/LKQGm+qQeAQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "cove = 0.0001 * np.eye(Ne)\n",
    "v1 = np.sin(2 * np.pi * (xe / Ne))\n",
    "v1[:5] = 0\n",
    "v2 = np.sin(2 * np.pi * (xe / Ne)) * 0.5\n",
    "v2[5:] = 0\n",
    "cove += v1[:, np.newaxis] @ v1[np.newaxis, :]\n",
    "cove += v2[:, np.newaxis] @ v2[np.newaxis, :]\n",
    "ye = rng.multivariate_normal([0] * Ne, cove)\n",
    "chi_truthe = (ye[np.newaxis, :] @ np.linalg.inv(cove) @ ye[:, np.newaxis]).flat[0]\n",
    "print(chi_truthe)\n",
    "nuplt.pcplot(xe, ye, cove, label_components=True, xerr=0.5)\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truthe:.2g}/{Ne}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.ylim(bottom=-3, top=5)\n",
    "plt.legend()\n",
    "plt.savefig(\"plots/example-double.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "25e23b30-71db-4256-a4ac-75ae1e17f5da",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "16.036106752261247\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "cove = 0.001 * np.eye(Ne)\n",
    "v1 = np.sin(2 * np.pi * (xe / Ne))\n",
    "v1[:5] = 0\n",
    "v2 = np.sin(2 * np.pi * (xe / Ne))\n",
    "v2[5:] = 0\n",
    "v3 = np.cos(2 * np.pi * (xe / Ne))\n",
    "\n",
    "cove += v1[:, np.newaxis] @ v1[np.newaxis, :]\n",
    "cove += v2[:, np.newaxis] @ v2[np.newaxis, :]\n",
    "cove += v3[:, np.newaxis] @ v3[np.newaxis, :]\n",
    "ye = rng.multivariate_normal([0] * Ne, cove)\n",
    "chi_truthe = (ye[np.newaxis, :] @ np.linalg.inv(cove) @ ye[:, np.newaxis]).flat[0]\n",
    "print(chi_truthe)\n",
    "nuplt.pcplot(xe, ye, cove, components=3, xerr=0.5, label_components=True)\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truthe:.2g}/{Ne}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.ylim(bottom=-3, top=5)\n",
    "plt.legend()\n",
    "plt.savefig(\"plots/example-triple.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "55c757ad-8970-47bf-8484-98cbd004e7a5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "nuplt.pcplot(xe, ye, cove, components=2, xerr=0.5, label_components=True)\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truthe:.2g}/{Ne}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.ylim(bottom=-3, top=5)\n",
    "plt.legend()\n",
    "plt.savefig(\"plots/example-triple-two.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "b115f7e6-2a28-4343-b9c0-b6856570cd95",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4, 3), dpi=100)\n",
    "nuplt.pcplot(xe, ye, cove, components=1, xerr=0.5, label_components=True)\n",
    "plt.axhline(0, color=\"k\", linestyle=\"--\", label=f\"Truth: {chi_truthe:.2g}/{Ne}\")\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"y\")\n",
    "plt.ylim(bottom=-3, top=5)\n",
    "plt.legend()\n",
    "plt.savefig(\"plots/example-triple-one.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "609e5057-cc82-4149-8220-3c0ae35b79d4",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

